A Random Forest Approach to Identifying Young Stellar Object Candidates in the Lupus Star-Forming Region

The identification and characterization of stellar members within a star-forming region are critical to many aspects of star formation, including formalization of the initial mass function, circumstellar disk evolution and star-formation history. Previous surveys of the Lupus star-forming region have identified members through infrared excess and accretion signatures. We use machine learning to identify new candidate members of Lupus based on surveys from two space-based observatories: ESA's Gaia and NASA's Spitzer. Astrometric measurements from Gaia's Data Release 2 and astrometric and photometric data from the Infrared Array Camera (IRAC) on the Spitzer Space Telescope, as well as from other surveys, are compiled into a catalog for the Random Forest (RF) classifier. The RF classifiers are tested to find the best features, membership list, non-membership identification scheme, imputation method, training set class weighting and method of dealing with class imbalance within the data. We list 27 candidate members of the Lupus star-forming region for spectroscopic follow-up. Most of the candidates lie in Clouds V and VI, where only one confirmed member of Lupus was previously known. These clouds likely represent a slightly older population of star-formation.

==> anc/datafile10.txt <==
Title: A Random Forest Approach to Identifying Young Stellar Object Candidates in the Lupus Star-Forming Region
Authors: Melton, E.
Table: Photometry information for the candidates identified by the highest ranked Random Forest classifier with a probability threshold of 0.4180
================================================================================
Byte-by-byte Description of file: datafile10.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label         Explanations
--------------------------------------------------------------------------------
   1-  2 I2     ---     Candidate-ID  The ID of the candidate member
   4-  8 F5.2   mag     G             G magnitude from Gaia
  10- 14 F5.2   mag     i             i magnitude from DENIS
  16- 19 F4.2   mag   e_i             Error in the i magnitude from DENIS
  21- 25 F5.2   mag     J             Combined J magnitude from DENIS and 2MASS
  27- 30 F4.2   mag   e_J             Error in the combined J magnitude from DENIS and 2MASS
  32- 36 F5.2   mag     H             H magnitude from 2MASS
  38- 41 F4.2   mag   e_H             Error in the H magnitude from 2MASS
  43- 47 F5.2   mag     K[s]          Combined K_[s] magnitude from DENIS and 2MASS
  49- 52 F4.2   mag   e_K[s]          Error in the combined K_[s] magnitude from DENIS and 2MASS
  54- 58 F5.2   mag     [3.6]         [3.6] magnitude measured with IRAC
  60- 63 F4.2   mag   e_[3.6]         Error in the [3.6] magnitude measured with IRAC
  65- 69 F5.2   mag     [4.5]         [4.5] magnitude measured with IRAC
  71- 74 F4.2   mag   e_[4.5]         Error in the [4.5] magnitude measured with IRAC
  76- 81 F6.4   ---     RF-Prob       Probability of Membership to the Lupus star-forming region from the Random Forest classifier
  83- 84 A2     ---     Disk?         Indicator of the presence of a disk (Y) or not (N) as determined by the analysis in Section 7.3
--------------------------------------------------------------------------------
 1 13.37 12.26 0.03 10.59 0.02  9.91 0.02  9.59 0.02  9.38 0.13  9.36 0.13 0.5062 N  
 2 17.70 16.27 0.07 13.89 0.02 13.21 0.02 12.81 0.03 12.37 0.13 12.30 0.13 0.4183 N  
 3 17.67 16.18 0.06 13.43 0.02 12.79 0.02 12.37 0.02 11.89 0.13 11.83 0.13 0.4733 N  
 4 15.33 13.76 0.03 11.95 0.02 11.33 0.02 11.06 0.02 10.70 0.13 10.67 0.13 0.5017 N  
 5 16.01 14.46 0.03 12.78 0.02 12.16 0.02 11.92 0.03 11.53 0.13 11.47 0.13 0.4324 N  
 6 19.27            15.57 0.06 15.07 0.09 14.70 0.08 14.23 0.14 14.14 0.13 0.4200 N  
 7 16.75 15.11 0.04 12.95 0.02 12.34 0.03 12.01 0.03 11.60 0.13 11.52 0.13 0.4550 N  
 8 14.77 13.22 0.03 11.46 0.02 10.84 0.02 10.53 0.02 10.26 0.13 10.19 0.13 0.5532 N  
 9 12.92            10.33 0.02  9.73 0.02  9.48 0.02  9.23 0.13  9.21 0.13 0.4547 N  
10 19.09            14.55 0.04 13.87 0.04 13.40 0.05 12.86 0.13 12.78 0.18 0.4625 N  
11 17.64 16.05 0.06 13.66 0.02 12.99 0.02 12.66 0.03 11.96 0.13 11.64 0.13 0.6168 Y  
12 14.51 13.02 0.03 11.47 0.02 10.84 0.03 10.58 0.02 10.24 0.13 10.17 0.13 0.5051 N  
13 17.85 16.26 0.07 14.06 0.02 13.48 0.04 13.19 0.03 12.64 0.13 12.57 0.13 0.4723 N  
14 16.94 15.38 0.05 13.45 0.03 12.89 0.03 12.59 0.03 12.21 0.13 12.14 0.13 0.4365 N  
15 17.22 15.56 0.07 13.44 0.03 12.89 0.02 12.49 0.02 11.99 0.13 11.91 0.13 0.5648 N  
16 16.72 15.42 0.05 13.17 0.03 12.56 0.03 12.16 0.03 11.36 0.13 11.07 0.13 0.6228 Y  
17 13.71 12.42 0.02 10.71 0.02 10.07 0.02  9.79 0.02  9.58 0.13  9.57 0.13 0.4537 N  
18 18.39            14.25 0.03 13.70 0.04 13.23 0.04 12.76 0.14 12.72 0.13 0.4410 N  
19 18.65            14.67 0.05 13.99 0.05 13.56 0.05 13.11 0.13 12.88 0.23 0.5005 Y  
20 18.09            14.57 0.05 13.89 0.06 13.52 0.05 13.05 0.13 12.99 0.13 0.4375 N  
21 14.83 13.31 0.03 11.46 0.02 10.89 0.02 10.57 0.02 10.21 0.13 10.14 0.13 0.5937 N  
22 16.47 14.74 0.05 12.97 0.02 12.29 0.03 11.91 0.02 11.53 0.13 11.45 0.14 0.5545 N  
23 13.73 12.54 0.05 10.87 0.02 10.20 0.02  9.96 0.02  9.75 0.13  9.75 0.13 0.4977 N  
24 15.78 14.28 0.04 12.51 0.03 11.83 0.03 11.54 0.03 11.20 0.13 11.14 0.13 0.4352 N  
25 14.56 13.16 0.02 11.63 0.02 11.04 0.02 10.77 0.02 10.48 0.13 10.43 0.13 0.4217 N  
26 18.45            14.80 0.05 14.12 0.05 13.71 0.06 13.34 0.13 12.86 0.22 0.4422 Y  
27 16.60 15.04 0.05 13.10 0.03 12.49 0.03 12.19 0.03 11.80 0.13 11.71 0.15 0.5315 N  


==> anc/datafile13.txt <==
Title: A Random Forest Approach to Identifying Young Stellar Object Candidates in the Lupus Star-Forming Region
Authors: Melton, E.
Table: Extended Candidate Catalog Info
================================================================================
Byte-by-byte Description of file: datafile13.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label        Explanations
--------------------------------------------------------------------------------
   1-  6 A6     ---      Member-ID    The ID of the previously confirmed member
   8-  9 I2     h        RAh          Right Ascension 2000 (hours)
  11- 12 I2     min      RAm          Right Ascension 2000 (minutes)
  14- 18 F5.2   s        RAs          Right Ascension 2000 (seconds)
  20- 22 I3     deg      DEd          Declination 2000 (degree and sign)
  24- 25 I2     arcmin   DEm          Declination 2000 (minutes)
  27- 30 F4.1   arcsec   DEs          Declination 2000 (seconds)
  32- 38 F7.2   mas/yr   pmRA-(Gaia)  Proper motion in the right ascension from Gaia
  40- 43 F4.2   mas/yr e_pmRA-(Gaia)  Error in the measured proper motion in the right ascension from Gaia
  45- 51 F7.2   mas/yr   pmDE-(Gaia)  Proper motion in the declination from Gaia
  53- 56 F4.2   mas/yr e_pmDE-(Gaia)  Error in the measured proper motion in the declination from Gaia
  58- 61 F4.2   mas      plx          Parallax measurement from Gaia
  63- 66 F4.2   mas    e_plx          Error in the measured parallax from Gaia
  68- 72 F5.2   mag      G            G magnitude from Gaia
  74- 78 F5.2   mag      i            i magnitude from DENIS
  80- 83 F4.2   mag    e_i            Error in the i magnitude from DENIS
  85- 89 F5.2   mag      J            Combined J magnitude from DENIS and 2MASS
  91- 94 F4.2   mag    e_J            Error in the combined J magnitude from DENIS and 2MASS
  96-100 F5.2   mag      H            H magnitude from 2MASS
 102-105 F4.2   mag    e_H            Error in the H magnitude from 2MASS
 107-111 F5.2   mag      K[s]         Combined K_[s] magnitude from DENIS and 2MASS
 113-116 F4.2   mag    e_K[s]         Error in the combined K_[s] magnitude from DENIS and 2MASS
 118-123 F6.4   ---      RF-Prob      Probability of Membership to the Lupus star-forming region from the Random Forest classifier
 125-125 A1     ---      Label        Label indicating Extended Candidate Group (1)
 127-143 A17    ---      Dis-Group    Quality(s) for which the source is discrepant with members (2)
 145-168 A24    ---      SIMBAD-Name  Identifier for source from a match to the SIMBAD database
--------------------------------------------------------------------------------
Note (1): u indicates a candidate with a RF-Prob above our upper threshold of 0.5025
	  l indicates a candidate with a RF-Prob above our lower threshold of 0.4475 and below 0.5025
Note (2): Indicates any qualities that may lie outside those of the previously identified members of Lupus
	     pm - proper motion is greater than 3 sigma outside the multi-variate gaussian fits to the member proper motions
	     G.K - the position is below and to the left of the lower boundary of the members in the K vs G-K color-magnitude diagram
	     i.K - the position is below and to the left of the lower boundary of the members in the K vs i-K color-magnitude diagram
	     H.K - the position is below and to the left of the lower boundary of the members in the K vs H-K color-magnitude diagram
--------------------------------------------------------------------------------
EC-1   15 30 13.46 -32 33 38.9  -18.60 0.21  -22.47 0.16 6.85 0.16 14.28 12.82 0.03 11.31 0.02 10.69 0.02 10.44 0.02 0.5032 u                                            
EC-2   15 30 25.04 -32 17 16.7  -17.16 0.16  -22.25 0.11 6.71 0.14 14.72 13.29 0.03 11.77 0.02 11.10 0.02 10.86 0.02 0.4818 l                                            
EC-3   15 30 36.58 -35 26 51.2  -17.96 0.16  -22.29 0.11 6.91 0.11 15.47 14.44 0.04 12.49 0.02 11.81 0.02 11.58 0.03 0.4786 l                                            
EC-4   15 30 36.95 -32 49 45.3  -18.99 0.30  -21.83 0.22 7.15 0.22 17.13 15.23 0.05 13.00 0.03 12.37 0.04 12.15 0.03 0.4592 l H.K                                        
EC-5   15 30 54.10 -32  9 57.0   15.72 0.35  -34.63 0.22 6.50 0.22 17.66 16.49 0.08 14.53 0.03 13.97 0.03 13.62 0.04 0.4510 l pm, i.K                                    
EC-6   15 31 34.39 -35 18 42.9  -18.12 0.17  -23.48 0.11 6.66 0.11 14.71 13.27 0.04 11.71 0.02 11.08 0.02 10.83 0.02 0.4733 l                                            
EC-7   15 31 40.63 -35 47 22.4  -18.03 0.14  -26.57 0.10 7.30 0.09 14.23 12.86 0.04 11.46 0.02 10.78 0.02 10.59 0.02 0.4882 l                                            
EC-8   15 31 44.69 -32 37 23.6  -53.55 0.12   45.29 0.08 6.11 0.08  7.70  8.89 0.05  6.06 0.02  5.49 0.03  5.37 0.02 0.4907 l pm                HD 138220                
EC-9   15 33 14.16 -32  8 21.4   -5.75 0.08  -29.16 0.06 6.08 0.05 12.59            10.95 0.02 10.40 0.02 10.28 0.02 0.4488 l H.K                                        
EC-10  15 33 29.41 -35 26  6.7  -23.37 0.49  -38.46 0.31 6.42 0.32 18.12            14.67 0.06 14.00 0.06 13.64 0.06 0.4587 l                                            
EC-11  15 34  6.58 -35 55 42.6  -13.91 0.16  -21.71 0.13 6.14 0.10 15.72            12.45 0.02 11.82 0.03 11.54 0.03 0.5627 u                                            
EC-12  15 34 14.87 -35 17 26.5  -35.77 0.18  -66.88 0.12 6.57 0.10 15.42            12.69 0.02 12.01 0.02 11.77 0.02 0.4605 l pm, G.K                                    
EC-13  15 34 35.77 -34 36  1.9  -16.89 0.27  -24.55 0.20 6.46 0.20 16.68            13.14 0.02 12.55 0.02 12.24 0.02 0.4815 l                                            
EC-14  15 34 42.03 -34 17 48.5  -17.36 0.13  -23.67 0.09 6.67 0.10 14.85            11.94 0.03 11.33 0.02 11.06 0.02 0.4853 l                                            
EC-15  15 34 55.46 -35 55 24.0  -17.68 0.21  -21.76 0.16 6.34 0.12 16.79 15.23 0.04 13.35 0.02 12.74 0.03 12.43 0.02 0.4748 l                                            
EC-16  15 34 59.19 -34 58 16.5  -17.76 0.16  -24.03 0.11 6.83 0.10 14.95 13.60 0.02 12.17 0.02 11.55 0.02 11.29 0.02 0.4548 l G.K                                        
EC-17  15 35  2.80 -32 44 43.8  -13.43 0.46  -38.22 0.31 5.75 0.30 18.38 16.85 0.08 15.23 0.04 14.55 0.07 14.16 0.07 0.4523 l i.K                                        
EC-18  15 35 21.41 -33  6 33.3  -48.74 0.16    4.96 0.13 6.07 0.10 12.86 11.83 0.02 10.80 0.02 10.15 0.02  9.95 0.02 0.4815 l pm                                         
EC-19  15 36  6.77 -33 30  7.2  -36.51 0.19  -85.93 0.13 5.70 0.12 15.56 14.12 0.03 12.74 0.02 12.06 0.03 11.78 0.02 0.4765 l pm, i.K                                    
EC-20  15 36 11.53 -34 45 20.9  -14.72 0.09  -20.28 0.06 6.26 0.07 11.31 10.57 0.03  9.66 0.02  9.05 0.02  8.91 0.02 0.4998 l                   2MASS J15361154-3445203  
EC-21  15 36 17.11 -32 20 10.1  -38.64 0.25  -83.24 0.18 5.99 0.18 16.78 15.23 0.04 13.35 0.03 12.72 0.03 12.48 0.03 0.5118 u i.K, H.K                                   
EC-22  15 36 18.11 -33 41 57.7  -13.79 0.20  -19.62 0.14 6.03 0.12 15.25 13.67 0.03 12.12 0.02 11.44 0.03 11.15 0.02 0.4679 l                                            
EC-23  15 36 32.54 -35 24 15.5   30.37 0.06   -9.71 0.05 7.24 0.03 13.05 11.72 0.02 10.79 0.05 10.11 0.06  9.81 0.03 0.6373 u                                            
EC-24  15 36 38.93 -34 37 18.5  -40.29 0.14  -80.79 0.10 7.24 0.15 15.07 13.76 0.02 12.49 0.02 11.87 0.02 11.61 0.02 0.4730 l pm, G.K, i.K                               
EC-25  15 36 39.90 -34 21 42.5  -11.80 0.19  -19.85 0.12 6.89 0.13 14.00 12.55 0.02 11.10 0.02 10.42 0.03 10.17 0.03 0.4662 l                                            
EC-26  15 36 50.82 -32 22  7.6   26.63 0.42   -4.72 0.30 7.25 0.31 18.33 16.71 0.08 14.99 0.04 14.43 0.06 14.11 0.06 0.4618 l pm, i.K, H.K                               
EC-27  15 36 55.28 -33 45 22.5  -16.23 0.37  -22.30 0.27 6.68 0.24 17.39 15.70 0.05 13.65 0.03 13.11 0.03 12.67 0.03 0.5247 u                                            
EC-28  15 37  2.80 -35 35 40.3  -29.70 0.15  -79.15 0.12 5.52 0.08 15.78 14.39 0.03 12.91 0.02 12.24 0.03 11.92 0.02 0.4570 l pm                                         
EC-29  15 37  4.64 -34  9 16.4  -20.08 0.19  -25.56 0.15 6.85 0.13 13.82 12.36 0.02 10.83 0.02 10.22 0.03  9.93 0.02 0.5498 u                                            
EC-30  15 37  9.83 -33  1 29.1  -17.12 0.29  -20.32 0.20 5.70 0.22 17.23 15.56 0.05 13.49 0.02 12.83 0.03 12.47 0.03 0.5027 u                   2MASS J15370985-3301288  
EC-31  15 37 15.09 -32 30 52.9  -19.21 0.08  -24.11 0.06 7.09 0.06 13.53 12.22 0.02 10.91 0.02 10.23 0.02 10.02 0.02 0.4988 l                                            
EC-32  15 37 18.53 -34 35 26.0    1.36 0.14  -32.71 0.10 5.89 0.10 13.90 12.63 0.02 11.45 0.02 10.77 0.03 10.50 0.02 0.5148 u                                            
EC-33  15 37 46.35 -35 45 33.8  -17.29 0.09  -20.06 0.07 6.09 0.04 14.10 12.80 0.02 11.48 0.03 10.80 0.03 10.57 0.02 0.4688 l                                            
EC-34  15 37 53.29 -35 55 12.8  -17.80 0.12  -23.92 0.08 6.71 0.05 14.83 13.34 0.02 11.94 0.02 11.31 0.02 11.08 0.02 0.4568 l                                            
EC-35  15 38 13.76 -35  5 34.2   16.58 0.45  -38.69 0.30 5.96 0.22 18.03 16.43 0.07 14.74 0.04 14.06 0.03 13.68 0.04 0.4672 l pm, i.K                                    
EC-36  15 38 35.01 -33 56  1.7  -26.38 0.19  -46.06 0.14 5.98 0.13 16.34 14.85 0.04 13.24 0.02 12.56 0.03 12.25 0.03 0.5120 u i.K                                        
EC-37  15 38 35.61 -32  2 38.0  -18.90 0.40  -23.38 0.28 6.53 0.26 17.99 16.38 0.06 14.34 0.03 13.80 0.03 13.38 0.04 0.4503 l i.K                                        
EC-38  15 39  3.66 -35  9 35.4   30.00 0.33  -35.27 0.22 6.12 0.15 17.32 15.96 0.06 14.10 0.03 13.42 0.04 13.07 0.03 0.4705 l pm, i.K                                    
EC-39  15 39 11.92 -35 39 34.7  -10.17 0.18  -29.43 0.12 5.65 0.10 16.19 14.92 0.03 13.13 0.02 12.51 0.03 12.23 0.02 0.4793 l                                            
EC-40  15 39 46.35 -34 51  4.0  -13.52 0.25  -20.84 0.13 6.40 0.13 13.85 10.74 0.03  9.65 0.02  8.99 0.03  8.84 0.02 0.6266 u                                            
EC-41  15 39 55.16 -32 52 30.6   20.56 0.18   17.28 0.14 6.12 0.12 16.09 14.60 0.03 13.24 0.02 12.62 0.03 12.35 0.02 0.4740 l pm, i.K                                    
EC-42  15 40  1.14 -35 26 34.5  -14.56 0.18  -25.32 0.14 6.89 0.07 14.63 12.12 0.02 10.74 0.02 10.09 0.03  9.86 0.02 0.7478 u                                            
EC-43  15 40 45.82 -32 14 35.2  -19.19 0.26  -26.84 0.18 7.49 0.23 15.56            12.12 0.03 11.53 0.04 11.22 0.03 0.5076 u                                            
EC-44  15 41  1.77 -32 53  4.5  -13.89 0.21  -21.17 0.14 6.09 0.12 15.33            12.19 0.02 11.60 0.02 11.37 0.02 0.4735 l                                            
EC-45  15 41 13.51 -32 46  5.0  -12.42 0.45  -21.47 0.32 5.76 0.30 17.97 16.42 0.07 14.54 0.04 13.94 0.03 13.65 0.04 0.5161 u i.K, H.K                                   
EC-46  15 41 55.19 -35 59 35.8  -17.12 0.24  -25.52 0.14 6.97 0.12 16.68 15.08 0.04 13.16 0.02 12.57 0.02 12.25 0.02 0.5341 u                                            
EC-47  15 42  8.09 -35 57 52.6  -19.26 0.08  -26.49 0.05 7.31 0.04 12.98 11.78 0.02 10.66 0.02 10.00 0.02  9.79 0.02 0.5323 u                                            
EC-48  15 43  3.66 -32 32 11.6   32.22 0.61    0.03 0.41 6.24 0.39 18.77                       15.00 0.05            0.4595 l pm                                         
EC-49  15 43 11.40 -35 26 34.8  -17.57 0.14  -24.10 0.09 6.67 0.07 15.12 13.59 0.03 12.08 0.02 11.44 0.02 11.21 0.02 0.4948 l                                            
EC-50  15 43 15.60 -35 39 38.6  -17.44 0.08  -24.54 0.06 6.77 0.04 12.21 11.19 0.02 10.19 0.02  9.55 0.03  9.39 0.02 0.5013 l                                            
EC-51  15 43 28.45 -35 17 27.8  -17.97 0.13  -24.22 0.08 6.60 0.07 14.82 13.36 0.02 11.90 0.02 11.25 0.02 11.02 0.02 0.4750 l                                            
EC-52  15 43 43.58 -33  5 55.9  -19.79 0.43  -28.89 0.24 6.11 0.33 17.70 16.15 0.07 14.19 0.03 13.60 0.03 13.22 0.03 0.4608 l i.K                                        
EC-53  15 43 51.62 -33  6 32.4  -18.56 0.25  -29.87 0.14 6.75 0.18 14.57                                             0.4505 l                                            
EC-54  15 44 17.33 -33 14 55.7  -12.93 0.09  -20.77 0.06 5.76 0.06 14.35 13.10 0.02 12.02 0.02 11.34 0.03 11.13 0.02 0.4640 l G.K, i.K                                   
EC-55  15 44 21.62 -35 25 31.2  -19.53 0.13  -26.18 0.09 7.22 0.08 14.32 12.87 0.06 11.38 0.02 10.73 0.02 10.50 0.02 0.4707 l                                            
EC-56  15 44 24.75 -32 17 20.4   21.01 0.26  -18.99 0.18 6.14 0.14 17.27 15.83 0.07 14.50 0.04 13.95 0.04 13.59 0.05 0.4495 l pm, G.K, i.K                               
EC-57  15 45  5.38 -33 45 35.7  -14.32 0.11  -27.15 0.07 6.32 0.07 15.12 13.67 0.06 12.57 0.02 11.89 0.02 11.73 0.03 0.4545 l i.K, H.K                                   
EC-58  15 45  6.71 -32 14 43.5  -18.91 0.14  -25.21 0.09 7.09 0.07 14.01 12.59 0.02 11.17 0.02 10.52 0.03 10.32 0.02 0.4593 l                                            
EC-59  15 45  6.89 -35  6 22.1  -16.81 0.17  -23.00 0.10 6.82 0.08 15.07 13.47 0.02 11.82 0.02 11.24 0.03 10.93 0.02 0.5578 u                   2MASS J15450636-3506068  
EC-60  15 45 25.41 -35 34 31.8  -17.99 0.30  -24.65 0.19 7.23 0.16 16.60 14.99 0.04 13.01 0.02 12.48 0.02 12.12 0.02 0.5328 u                                            
EC-61  15 46  5.87 -33  3 12.9  -14.66 0.34  -23.18 0.25 6.34 0.17 18.00 16.45 0.07 14.76 0.05 14.16 0.04 13.88 0.05 0.4715 l i.K, H.K                                   
EC-62  15 46 11.73 -34 48 42.2  -16.23 0.20  -21.29 0.14 6.21 0.10 16.08 14.57 0.03 12.77 0.02 12.17 0.03 11.84 0.02 0.5095 u                                            
EC-63  15 46 29.68 -34 49 32.9  -16.75 0.19  -21.07 0.14 6.30 0.09 15.49 13.92 0.03 12.32 0.02 11.72 0.03 11.43 0.02 0.4958 l                                            
EC-64  15 46 46.13 -35 24 11.8  -18.14 0.12  -25.04 0.08 6.99 0.06 14.46 13.00 0.02 11.55 0.02 10.91 0.02 10.68 0.02 0.4858 l                                            
EC-65  15 46 46.62 -32 10  1.0  -19.48 0.13  -23.76 0.07 6.82 0.10 13.81 12.51 0.02 11.23 0.02 10.55 0.02 10.34 0.02 0.4663 l                   2MASS J15464664-3210006  
EC-66  15 47  3.58 -33 18 56.5  -17.33 0.11  -25.91 0.08 7.10 0.05 14.35 12.97 0.02 11.50 0.02 10.87 0.02 10.65 0.02 0.4987 l                                            
EC-67  15 47 33.04 -33 23 27.6   22.28 0.08  -18.49 0.05 5.90 0.04 11.03 10.34 0.04  9.71 0.02  9.36 0.02  9.24 0.02 0.4795 l pm, G.K                                    
EC-68  15 47 36.97 -34 19 29.0  -17.81 0.17  -24.37 0.11 6.72 0.09 15.97 14.45 0.03 12.75 0.02 12.15 0.03 11.88 0.02 0.4638 l                                            
EC-69  15 47 53.12 -34  6 30.9    3.36 0.79  -89.75 0.47 5.60 0.36 19.37            15.80 0.07 15.39 0.09 14.64 0.10 0.4643 l pm, G.K                                    
EC-70  15 47 56.18 -34  6 26.8  -11.90 0.05  -27.93 0.03 5.68 0.02 13.81 12.76 0.02 11.72 0.02 11.11 0.03 10.92 0.02 0.4550 l G.K, i.K                                   
EC-71  15 47 58.06 -33 46 59.9  -18.18 0.14  -24.56 0.07 6.98 0.06 14.25 12.75 0.02 11.30 0.03 10.62 0.03 10.39 0.02 0.5202 u                                            
EC-72  15 48  1.79 -34 36 28.4   44.73 0.22  -27.02 0.11 6.41 0.11  9.77  9.32 0.05  8.55 0.02  8.21 0.04  8.14 0.02 0.4515 l pm                                         
EC-73  15 48 13.14 -35 43 31.5  -16.76 0.12  -24.28 0.07 6.55 0.06 14.33            11.48 0.02 10.80 0.02 10.59 0.02 0.5118 u                                            
EC-74  15 48 26.34 -35 25 44.5  -14.88 0.78  -22.91 0.59 5.89 0.37 19.04            14.45 0.03 13.77 0.03 13.28 0.04 0.5156 u                                            
EC-75  15 49 22.22 -33 12 48.0   22.56 0.09  -30.64 0.05 7.01 0.05  9.31             8.30 0.02  8.02 0.04  7.92 0.03 0.4715 l pm                HD 141275                
EC-76  15 49 35.78 -34 17 20.5   17.09 0.49  -25.49 0.32 6.12 0.23 18.50 16.83 0.09 15.12 0.04 14.60 0.05 14.23 0.07 0.4665 l pm, i.K, H.K                               
EC-77  15 50  0.73 -35 29 20.1  -20.24 0.18  -25.05 0.11 6.96 0.09 15.68 14.16 0.03 12.36 0.02 11.79 0.03 11.48 0.02 0.4726 l                                            
EC-78  15 50 19.15 -33 50  7.5  -17.30 0.29  -26.46 0.19 6.84 0.15 17.53 15.91 0.06 13.91 0.02 13.30 0.03 12.96 0.03 0.4922 l i.K                                        
EC-79  15 50 20.08 -34 20 45.2   26.09 0.16   -5.03 0.09 5.98 0.08 15.04 13.77 0.03 12.53 0.02 11.85 0.02 11.64 0.02 0.4942 l pm, i.K, H.K                               
EC-80  15 50 22.60 -35 16 31.8  -20.36 0.15  -25.45 0.10 7.15 0.07 15.13 13.64 0.02 12.06 0.02 11.40 0.02 11.16 0.02 0.4541 l                                            
EC-81  15 50 23.08 -35 16  6.5  -20.10 0.17  -25.41 0.11 7.28 0.08 15.39 13.85 0.03 12.24 0.03 11.60 0.03 11.33 0.02 0.4611 l                                            
EC-82  15 50 31.69 -34 35 58.2  -22.29 0.10  -44.72 0.06 6.43 0.05 13.94            11.34 0.02 10.66 0.02 10.40 0.02 0.5822 u                                            
EC-83  15 50 32.28 -34 35 41.9  -20.73 0.06  -43.34 0.03 6.36 0.02 13.52            11.42 0.02 10.75 0.02 10.59 0.02 0.4628 l pm, G.K, H.K                               
EC-84  15 50 46.48 -34 22 38.8  -16.13 0.07  -22.56 0.04 6.68 0.03 12.79            10.67 0.03  9.99 0.03  9.84 0.03 0.4768 l                                            
EC-85  15 50 56.49 -35 56 39.8    5.73 0.82  -24.23 0.56 5.56 0.46 18.30            15.31 0.05 14.61 0.05 14.27 0.07 0.4532 l pm, H.K                                    
EC-86  15 51 26.90 -32 43 47.2   -6.69 0.09  -45.99 0.05 6.97 0.04  8.62  8.73 0.03  7.12 0.03  6.65 0.02  6.53 0.02 0.4745 l pm                HD 141684                
EC-87  15 51 27.39 -35  5 43.1  -18.45 0.16  -25.90 0.10 7.12 0.07 15.71 14.17 0.03 12.43 0.02 11.82 0.02 11.59 0.02 0.4623 l                                            
EC-88  15 51 44.34 -34  9  5.2  -12.98 0.26  -24.40 0.16 5.62 0.13 17.31 15.79 0.05 14.02 0.03 13.36 0.03 13.01 0.04 0.5753 u i.K                                        
EC-89  15 51 57.82 -33 29 33.5  -16.32 0.14  -22.12 0.09 6.64 0.07 15.09 13.55 0.02 12.02 0.02 11.45 0.03 11.17 0.02 0.5020 l                                            
EC-90  15 52  4.01 -35 11  7.9  -17.38 0.14  -27.23 0.09 7.19 0.07 15.21            12.10 0.02 11.53 0.02 11.26 0.02 0.4778 l                                            
EC-91  15 52 59.02 -33  3 38.5   32.83 0.09    3.23 0.05 6.30 0.04 10.95             9.75 0.03  9.43 0.03  9.35 0.02 0.4750 l pm, H.K                                    
EC-92  15 53 10.89 -34 27  4.7  -10.94 0.10   23.35 0.06 6.65 0.06 11.22            10.05 0.02  9.68 0.02  9.59 0.02 0.5345 u G.K, H.K          2MASS J15531090-3427049  
EC-93  15 53 14.33 -34 52 55.3   -9.26 0.08  -35.62 0.05 5.93 0.04  9.07             7.22 0.02  6.67 0.03  6.49 0.02 0.5172 u                   HD 141977                
EC-94  15 53 15.00 -35 57  5.9  -17.60 0.16  -27.96 0.10 7.28 0.08 15.25            12.12 0.03 11.55 0.03 11.29 0.02 0.4581 l                                            
EC-95  15 53 36.11 -33 31  3.0  -16.94 0.06  -24.56 0.04 6.90 0.03 13.12            10.75 0.02 10.09 0.02  9.90 0.02 0.5288 u                                            
EC-96  15 53 44.34 -34 47  2.7  -12.88 0.29  -23.76 0.19 5.76 0.16 16.36            12.42 0.02 11.85 0.03 11.47 0.02 0.6345 u                                            
EC-97  15 54 18.34 -35 10  4.9  -15.46 0.47  -26.61 0.31 6.17 0.23 18.51            15.11 0.04 14.52 0.06 14.18 0.07 0.4805 l H.K                                        
EC-98  15 54 21.38 -35 36 17.6  -84.45 0.11  -46.46 0.07 5.77 0.05  8.57             6.40 0.02  5.73 0.02  5.50 0.02 0.4483 l pm                HD 142166                
EC-99  15 54 34.89 -34  5 20.8  -32.47 0.24  -57.60 0.16 5.69 0.11 16.48 14.92 0.04 13.16 0.02 12.48 0.02 12.16 0.03 0.5539 u                                            
EC-100 15 54 46.34 -33 24 33.3   31.04 0.08    9.24 0.05 6.34 0.04 10.14  9.62 0.03  9.10 0.02  8.82 0.03  8.74 0.02 0.4627 l pm, G.K                                    
EC-101 15 54 47.93 -32 19 59.4   28.02 0.15   -5.90 0.09 7.13 0.07 16.11 14.64 0.03 13.17 0.03 12.57 0.02 12.29 0.03 0.4663 l pm, i.K                                    
EC-102 15 55 56.50 -42 13 54.8  -17.21 0.16  -25.93 0.11 6.76 0.07 15.62 14.07 0.03 12.42 0.02 11.81 0.02 11.60 0.02 0.4561 l H.K                                        
EC-103 15 56 17.80 -40 13 39.9   14.64 0.20   19.51 0.13 6.58 0.09 17.06                                             0.4630 l pm                                         
EC-104 15 56 17.87 -40 13 38.9   14.86 0.66   21.41 0.43 6.57 0.29 18.39                                             0.4970 l pm                                         
EC-105 15 56 22.41 -41  6 15.7  -12.31 0.23  -23.83 0.16 6.00 0.13 16.06 14.48 0.03 12.24 0.02 11.65 0.02 11.37 0.02 0.6838 u                                            
EC-106 15 56 28.39 -41 44 56.3  -17.34 0.24  -25.45 0.17 6.88 0.12 16.07 14.49 0.03 12.69 0.02 12.07 0.02 11.81 0.02 0.5181 u                                            
EC-107 15 56 37.72 -42 42 45.0  -10.44 0.37  -22.87 0.25 5.99 0.18 17.35 15.77 0.05 12.94 0.02 12.32 0.03 11.89 0.02 0.7110 u                                            
EC-108 15 56 38.11 -42 35 57.6  -12.12 0.30  -23.56 0.21 6.42 0.15 16.58 14.96 0.04 12.71 0.02 12.11 0.02 11.71 0.02 0.7223 u                                            
EC-109 15 56 41.87 -42 19 23.7  -11.30 0.09  -26.34 0.06 6.36 0.05  7.41             6.24 0.03  5.56 0.03  4.88 0.02 0.7998 u                   HD 142527                
EC-110 15 56 44.20 -42 42 24.9  -10.97 0.20  -22.83 0.13 6.14 0.10 15.36            12.03 0.06 11.35 0.07 10.93 0.04 0.7173 u                                            
EC-111 15 56 49.99 -41 54 22.9   53.64 0.08   29.83 0.06 7.02 0.04 11.32            10.12 0.03  9.77 0.04  9.67 0.04 0.4538 l pm, G.K, H.K                               
EC-112 15 56 59.45 -42 41 27.5  -18.08 0.12  -28.25 0.09 7.34 0.06 14.46            11.56 0.02 10.96 0.02 10.67 0.02 0.5147 u                                            
EC-113 15 57 24.27 -41 44 14.6  -15.30 0.16  -19.96 0.11 5.77 0.09 16.25 14.71 0.04 13.02 0.02 12.35 0.03 12.07 0.02 0.4609 l                                            
EC-114 15 57 26.13 -42  8 59.7    5.78 0.05  -26.32 0.03 6.10 0.02 13.09 12.12 0.02 11.13 0.02 10.52 0.02 10.36 0.02 0.4713 l pm, G.K                                    
EC-115 15 57 30.32 -42 10 32.8  -11.67 0.11  -23.29 0.08 6.20 0.05 13.93                                             0.5783 u                                            
EC-116 15 57 32.29 -42 27 34.9   -3.37 0.08  -24.10 0.05 6.71 0.04 14.64 13.29 0.03 12.18 0.02 11.50 0.02 11.25 0.02 0.4740 l G.K, i.K                                   
EC-117 15 57 33.55 -42 33  8.9  -17.10 1.44  -27.60 0.92 6.43 0.61 19.82            15.49 0.07 14.80 0.06 14.40 0.08 0.4763 l                                            
EC-118 15 57 35.34 -40 15 18.4   27.65 0.25   11.64 0.16 7.24 0.12 17.32                                             0.4633 l pm                                         
EC-119 15 57 43.61 -41 43 38.2  -11.04 0.08  -23.73 0.05 6.23 0.04 11.57 10.47 0.03  9.65 0.02  8.97 0.03  8.66 0.02 0.8348 u                   2MASS J15574362-4143377  
EC-120 15 57 46.46 -42 35 49.0  -11.73 0.29  -22.90 0.19 5.65 0.14 11.70  9.95 0.03  9.67 0.02  8.99 0.02  8.68 0.02 0.7638 u                                            
EC-121 15 57 58.26 -42  9 13.2  -10.91 0.15  -22.88 0.11 6.36 0.07 13.84 12.39 0.02 10.79 0.02 10.11 0.02  9.82 0.02 0.8218 u                                            
EC-122 15 57 58.96 -41 58 46.5  -16.74 0.16  -26.28 0.09 6.71 0.07 14.66 13.14 0.03 11.64 0.02 10.99 0.03 10.75 0.02 0.5498 u                                            
EC-123 15 58  6.15 -42  8 37.4  -10.98 0.17  -23.30 0.12 6.06 0.08 15.51 13.98 0.03 12.05 0.03 11.46 0.03 11.06 0.02 0.7692 u                                            
EC-124 15 58 13.92 -41 49 57.0  -11.03 0.08  -24.16 0.06 6.34 0.05 12.81 11.44 0.02 10.31 0.02  9.63 0.02  9.45 0.02 0.7237 u                                            
EC-125 15 58 15.02 -41 50  1.0  -11.13 0.16  -23.92 0.11 6.12 0.09 15.48 13.85 0.03 12.00 0.02 11.33 0.02 11.04 0.02 0.7506 u                                            
EC-126 15 58 20.27 -40 33  5.8  -13.56 0.53  -23.62 0.34 6.50 0.14 15.49                                             0.5410 u                                            
EC-127 15 58 20.39 -40 33  6.2  -11.25 0.14  -22.39 0.09 6.42 0.07 13.72                                             0.5280 u                                            
EC-128 15 58 24.89 -41 33 46.9  -12.79 0.95  -23.21 0.54 5.69 0.50 19.29                                             0.5200 u                                            
EC-129 15 58 31.61 -42 44 34.1    4.29 0.11  -26.53 0.08 7.21 0.05  7.99  8.75 0.03  7.67 0.02  7.62 0.04  7.58 0.02 0.4545 l pm, G.K           HD 142852                
EC-130 15 59 19.83 -40 26 20.1  -14.93 0.48  -24.67 0.30 6.63 0.23 18.13                                             0.5015 l                                            
EC-131 15 59 56.88 -42 32 33.5  -25.98 0.09  -31.26 0.06 5.91 0.04 12.00 11.01 0.02  9.65 0.02  9.04 0.02  8.79 0.02 0.5200 u                                            
EC-132 16  0  8.12 -39 55 29.6  -17.01 0.17  -26.30 0.10 6.81 0.08 15.37 13.86 0.03 12.26 0.02 11.64 0.02 11.42 0.02 0.4731 l                                            
EC-133 16  0  8.55 -40 12 49.0  -17.03 0.12  -26.69 0.10 7.02 0.07 14.68 13.22 0.03 11.65 0.02 11.01 0.02 10.75 0.02 0.5493 u                                            
EC-134 16  0 11.06 -36 21 24.1   19.49 0.24  -20.60 0.15 6.54 0.12 17.51                                             0.4920 l pm                                         
EC-135 16  0 11.81 -37 39 38.0  -12.83 0.18  -23.83 0.12 6.15 0.09 16.35 14.83 0.04 12.89 0.02 12.25 0.03 11.95 0.03 0.6723 u                                            
EC-136 16  0 19.06 -39 22 53.4  -17.27 0.12  -25.97 0.08 6.65 0.06 14.73 13.22 0.03 11.77 0.02 11.11 0.02 10.89 0.02 0.5193 u                                            
EC-137 16  0 19.60 -37 28 32.5   31.48 0.15  -18.77 0.09 5.87 0.07 15.71 14.32 0.03 12.91 0.04 12.23 0.05 11.95 0.04 0.4515 l pm, i.K                                    
EC-138 16  0 20.15 -37 28 32.3   29.72 0.18  -15.81 0.11 5.63 0.08 16.04 14.62 0.04 13.16 0.02 12.48 0.03 12.18 0.03 0.4550 l pm, i.K                                    
EC-139 16  0 21.79 -38 28 15.3  -17.49 0.09  -27.03 0.06 7.08 0.07 13.04 11.78 0.02 10.74 0.02 10.06 0.02  9.85 0.02 0.5843 u                                            
EC-140 16  0 21.86 -40 28 46.4   -1.63 0.20  -26.40 0.14 5.57 0.10 15.89 14.46 0.03 13.05 0.03 12.41 0.02 12.14 0.02 0.4945 l i.K                                        
EC-141 16  0 25.13 -38 44 39.2  -18.33 0.72  -30.79 0.49 7.39 0.37 18.81            14.60 0.04 13.96 0.04 13.47 0.04 0.4937 l                   2MASS J16002514-3844387  
EC-142 16  0 48.55 -39  1 10.6  -16.35 0.78  -25.57 0.48 5.95 0.36 18.45 14.50 0.03 12.97 0.03 12.33 0.03 12.10 0.04 0.5228 u i.K, H.K                                   
EC-143 16  0 48.59 -39  1  9.6  -16.90 0.21  -28.63 0.14 6.02 0.10 16.10                                             0.4555 l                                            
EC-144 16  0 52.51 -38 27 24.3  -19.10 0.14  -27.68 0.09 7.30 0.07 15.25 13.75 0.03 12.20 0.02 11.60 0.02 11.33 0.02 0.4708 l                                            
EC-145 16  0 52.99 -36 36  5.9  -18.34 0.09  -28.46 0.05 7.33 0.04 11.72 10.87 0.03 10.00 0.02  9.41 0.03  9.30 0.02 0.4548 l                                            
EC-146 16  0 56.36 -39 30 30.5  -12.98 0.05  -33.64 0.03 6.68 0.02 13.34                                             0.4517 l                                            
EC-147 16  0 56.39 -39 30 36.0  -14.57 0.08  -32.81 0.05 6.69 0.04  9.46  9.27 0.04  8.04 0.02  7.63 0.03  7.51 0.02 0.5465 u                   HD 143261                
EC-148 16  0 57.17 -38 28 36.5  -18.10 0.07  -27.24 0.04 7.11 0.04 13.35 12.09 0.02 10.89 0.02 10.21 0.03 10.05 0.02 0.4848 l                                            
EC-149 16  1 14.50 -40 58 54.3   -7.73 0.40  -25.20 0.25 6.11 0.22 18.26 16.60 0.08 15.02 0.05 14.46 0.06 14.11 0.06 0.5068 u i.K, H.K                                   
EC-150 16  1 17.52 -38 34  6.1  -16.32 0.14  -20.85 0.07 6.00 0.06 14.83 13.37 0.03 11.83 0.02 11.16 0.03 10.93 0.02 0.4927 l                                            
EC-151 16  1 25.44 -38 34 25.6  -17.77 0.15  -26.83 0.08 7.00 0.07 14.86 13.41 0.03 11.98 0.02 11.36 0.03 11.10 0.02 0.5043 u                                            
EC-152 16  1 32.42 -36 12  1.5  -15.90 0.21  -21.39 0.13 6.05 0.09 15.17 13.70 0.03 12.09 0.02 11.41 0.03 11.15 0.02 0.5202 u                                            
EC-153 16  1 35.78 -38 11  7.4  -17.38 0.08  -27.72 0.05 7.08 0.04 12.69 11.59 0.02 10.52 0.02  9.85 0.03  9.65 0.02 0.5913 u                                            
EC-154 16  1 47.16 -39 25  9.3  -15.31 0.34  -24.34 0.23 6.35 0.18 17.65 16.09 0.06 14.14 0.03 13.58 0.04 13.26 0.04 0.5162 u i.K, H.K                                   
EC-155 16  1 48.12 -36  8 47.2  -12.59 0.13  -23.25 0.08 6.06 0.06 13.98 12.59 0.03 11.48 0.02 10.80 0.03 10.60 0.02 0.5845 u                                            
EC-156 16  1 51.11 -38 44 26.8  -18.43 0.24  -26.72 0.16 7.24 0.12 17.18 15.47 0.05 13.64 0.03 13.05 0.03 12.75 0.03 0.4616 l i.K                                        
EC-157 16  1 52.70 -41 20 42.0  -11.91 0.28  -29.14 0.19 6.29 0.13 17.39 15.84 0.05 14.08 0.03 13.42 0.03 13.11 0.03 0.5118 u i.K                                        
EC-158 16  1 58.85 -37 32  4.1  -12.02 0.09  -24.11 0.06 6.13 0.05  7.33  8.98 0.04  6.99 0.02  6.98 0.02  6.96 0.02 0.5470 u                   HD 143473                
EC-159 16  2 14.95 -37  0 12.9  -12.47 0.19  -23.89 0.11 6.11 0.10 15.79 14.27 0.03 12.54 0.02 11.89 0.02 11.58 0.02 0.6531 u                                            
EC-160 16  2 18.48 -37 34 38.9  -15.12 0.07  -25.39 0.05 6.71 0.04 14.02                                             0.4950 l                                            
EC-161 16  2 18.50 -37 34 37.0  -15.40 0.07  -24.11 0.04 6.59 0.04 13.94 12.16 0.02 10.83 0.02 10.26 0.03  9.96 0.03 0.6772 u                                            
EC-162 16  2 31.75 -38 24 51.9  -17.71 0.13  -27.01 0.08 7.06 0.06 14.84 13.37 0.03 11.81 0.02 11.23 0.03 10.94 0.02 0.5303 u                                            
EC-163 16  2 33.46 -36 29 23.4  -12.41 0.14  -23.60 0.10 6.05 0.06 14.66 13.15 0.03 11.70 0.02 11.05 0.02 10.77 0.03 0.6487 u                                            
EC-164 16  2 33.46 -36 29 28.3  -12.25 0.14  -23.38 0.10 6.05 0.06 14.55 13.06 0.03 11.57 0.04 10.89 0.04 10.65 0.04 0.6575 u                                            
EC-165 16  2 45.17 -42 30 27.4  -26.46 0.11  -80.18 0.08 5.58 0.05  7.50             5.68 0.02  5.01 0.03  4.80 0.02 0.5448 u                   HD 143561                
EC-166 16  2 52.10 -37 14 47.7  -18.23 0.12  -27.56 0.07 7.08 0.06 14.75 13.31 0.02 11.80 0.02 11.20 0.03 10.93 0.02 0.5028 u                                            
EC-167 16  2 56.61 -37 11 16.6  -28.71 0.44    5.98 0.28 5.55 0.23 18.61            15.35 0.05 14.85 0.08 14.36 0.08 0.4773 l pm, H.K                                    
EC-168 16  3 14.62 -38 15 36.5  -16.84 0.12  -27.29 0.07 7.00 0.05  9.43  9.25 0.04  8.66 0.02  8.49 0.05  8.40 0.02 0.4782 l G.K               HD 143653                
EC-169 16  3 16.73 -36 43 33.6  -17.32 0.11  -28.06 0.08 7.24 0.05 14.82 13.35 0.02 11.92 0.02 11.29 0.02 11.03 0.02 0.5278 u                                            
EC-170 16  3 21.96 -42 45  7.3  -16.83 0.33  -21.25 0.24 5.69 0.17 17.77 16.20 0.07 14.07 0.03 13.47 0.04 13.11 0.03 0.4598 l i.K                                        
EC-171 16  3 28.97 -40 30 56.9  -25.45 1.40    0.79 0.88 6.75 0.61 19.46                                             0.4798 l pm                                         
EC-172 16  3 29.69 -39  3 16.8  -17.26 0.74  -23.62 0.47 6.09 0.36 18.17            15.31 0.06 14.61 0.05 14.03 0.06 0.4771 l                                            
EC-173 16  3 30.70 -40 24 34.2   -9.94 0.11  -22.53 0.07 6.29 0.05 14.09 12.60 0.02 11.03 0.02 10.35 0.02 10.02 0.02 0.7687 u                                            
EC-174 16  3 30.82 -37 38 33.2  -16.98 0.29  -27.09 0.15 7.20 0.15 16.53 14.90 0.04 13.15 0.02 12.57 0.03 12.25 0.03 0.5306 u i.K                                        
EC-175 16  3 32.96 -37 29  9.1  -12.67 0.16  -23.31 0.10 6.09 0.08 15.43 13.89 0.03 12.33 0.03 11.69 0.04 11.43 0.03 0.6122 u                                            
EC-176 16  3 44.38 -36 23 45.4  -17.04 0.24  -26.61 0.14 6.52 0.11 16.92 15.38 0.05 13.63 0.02 13.06 0.03 12.74 0.03 0.4858 l i.K                                        
EC-177 16  3 45.20 -38 24 31.7  -18.67 0.14  -27.43 0.08 7.08 0.07 15.30 13.78 0.03 12.30 0.02 11.67 0.03 11.41 0.02 0.4648 l                                            
EC-178 16  3 53.10 -38  8 42.2  -12.33 0.09  -25.74 0.04 6.67 0.04 13.17 12.01 0.02 10.75 0.02 10.11 0.03  9.91 0.02 0.6498 u                                            
EC-179 16  4  4.06 -38  4 41.6   16.03 0.39   21.01 0.24 5.77 0.20 18.12                                             0.4838 l pm                                         
EC-180 16  4  7.54 -36 12 52.8  -11.83 0.26  -23.31 0.15 6.00 0.14 16.63                                             0.5682 u                                            
EC-181 16  4 16.03 -40 17 24.9  -52.86 1.23 -106.39 0.70 6.04 0.57 19.71                                             0.4682 l pm                                         
EC-182 16  4 16.06 -41 10 39.9   -9.25 0.51  -25.14 0.28 6.48 0.21 18.11 16.48 0.08 13.91 0.02 13.33 0.03 12.95 0.03 0.5472 u                                            
EC-183 16  4 17.84 -37 11  1.2   28.79 0.08   -4.03 0.05 7.32 0.04  9.09  9.17 0.04  8.39 0.02  8.19 0.03  8.15 0.03 0.4582 l pm, G.K           HD 143860                
EC-184 16  4 20.51 -42 44 58.1    9.55 0.35  -30.64 0.25 5.55 0.17 18.30 16.79 0.09 14.95 0.04 14.29 0.05 14.01 0.06 0.4616 l pm, i.K, H.K                               
EC-185 16  4 21.18 -36 37 27.9  -13.58 0.36  -23.21 0.22 6.01 0.18 17.77 16.21 0.06 13.93 0.03 13.35 0.03 13.00 0.03 0.5785 u                                            
EC-186 16  4 25.15 -41 32 50.9  -10.72 0.81  -22.55 0.55 5.88 0.40 18.07            15.42 0.06 14.71 0.05 14.31 0.07 0.5113 u                                            
EC-187 16  4 37.72 -36 50 12.4  -32.43 0.22  -62.80 0.13 5.65 0.11 16.74 15.24 0.04 13.56 0.03 12.93 0.03 12.66 0.03 0.4710 l pm, i.K, H.K                               
EC-188 16  4 41.80 -39 13 15.7  -12.45 0.77  -23.57 0.51 5.69 0.35 16.26            14.16 0.04 13.48 0.03 12.78 0.03 0.5808 u G.K                                        
EC-189 16  4 44.02 -39 26 12.1  -15.76 0.12  -22.14 0.08 7.06 0.06 11.26 10.48 0.04  9.59 0.02  9.05 0.03  8.87 0.02 0.5273 u                                            
EC-190 16  4 44.47 -39 26  5.2  -16.62 0.13  -26.28 0.08 6.97 0.07  6.92  8.94 0.05  7.04 0.02  7.13 0.03  7.15 0.02 0.4645 l G.K               HD 143939                
EC-191 16  4 55.13 -36  2  3.9  -16.91 0.10  -27.23 0.06 7.20 0.05 13.93 12.50 0.03 11.18 0.02 10.50 0.02 10.34 0.02 0.5067 u                                            
EC-192 16  4 57.30 -37 14 40.0  -16.71 0.23  -27.41 0.14 6.97 0.11 16.58 15.04 0.04 13.30 0.02 12.69 0.03 12.44 0.03 0.4788 l i.K, H.K                                   
EC-193 16  4 59.06 -36  4 13.9  -51.81 0.13  -99.76 0.07 5.93 0.06 14.68                                             0.4742 l pm                                         
EC-194 16  5  2.04 -42 56 21.9  -17.12 0.48  -34.09 0.34 6.32 0.22 18.56                                             0.4735 l                                            
EC-195 16  5 14.27 -36 44 46.9   -9.17 1.01  -24.86 0.61 6.74 0.51 18.86            15.05 0.05 14.37 0.04 14.14 0.06 0.4803 l G.K, H.K                                   
EC-196 16  5 31.54 -36 10  2.3   42.08 0.10   10.81 0.06 5.94 0.05  7.09             5.29 0.02             4.55 0.02 0.5070 u                   HD 144099                
EC-197 16  5 34.63 -36 12 21.5  -16.88 0.28  -27.69 0.17 7.26 0.13 17.05            13.39 0.05 12.73 0.05 12.42 0.04 0.4951 l                                            
EC-198 16  5 39.80 -38 48 12.2  -17.81 0.15  -26.82 0.10 6.88 0.07 15.29 13.45 0.03 12.00 0.03 11.46 0.04 11.17 0.03 0.5111 u                   2MASS J16053981-3848117  
EC-199 16  5 40.02 -42  2 43.1  -15.56 0.20  -21.17 0.13 5.69 0.10 15.18 13.61 0.04 12.30 0.03 11.62 0.03 11.38 0.02 0.4590 l                                            
EC-200 16  5 56.28 -37 40 32.8  -28.36 0.35   11.66 0.23 6.07 0.16 17.96 16.43 0.08 14.78 0.04 14.22 0.05 13.87 0.05 0.4692 l pm, i.K, H.K                               
EC-201 16  6  6.36 -41  3 44.7  -16.39 0.17  -26.65 0.09 6.85 0.08 15.06 13.57 0.03 12.08 0.02 11.48 0.03 11.23 0.02 0.5203 u                                            
EC-202 16  6  9.36 -38  2 18.7  -16.26 0.11  -29.78 0.08 7.16 0.06  8.05                                             0.4755 l                   HD 144225                
EC-203 16  6 14.42 -37 51  2.3  -18.78 0.21  -28.31 0.13 7.29 0.10 15.72 14.16 0.03 12.28 0.02 11.70 0.02 11.41 0.02 0.5421 u                                            
EC-204 16  6 25.25 -38 10 39.8  -29.98 0.09  -68.66 0.06 6.78 0.05 15.10 13.76 0.03 12.56 0.02 11.96 0.02 11.69 0.02 0.4540 l pm, i.K                                    
EC-205 16  6 27.96 -39  1  6.0  -18.44 0.10  -28.79 0.06 7.43 0.05 14.01 12.63 0.02 11.25 0.02 10.60 0.03 10.37 0.02 0.5182 u                                            
EC-206 16  6 29.64 -41 57 53.4   -2.64 0.08  -59.34 0.05 5.96 0.03 14.30 12.91 0.03 11.75 0.04 11.07 0.03 10.83 0.04 0.4697 l pm, G.K                                    
EC-207 16  6 32.38 -39 15 42.2  -16.10 0.19  -24.49 0.11 6.82 0.08 15.35 13.60 0.03 12.17 0.04 11.62 0.05 11.40 0.08 0.4756 l                   2MASS J16063240-3915417  
EC-208 16  6 33.19 -39 15 34.6  -14.63 0.13  -24.56 0.07 6.95 0.05  7.85  8.46 0.02  7.69 0.02  7.70 0.04  7.66 0.02 0.4698 l G.K               HD 144277                
EC-209 16  6 33.53 -40 13 39.3   -7.95 0.14  -26.84 0.07 6.36 0.07 10.00  9.57 0.03  9.08 0.03  8.89 0.02  8.80 0.02 0.4832 l                   HD 144258                
EC-210 16  6 37.71 -39  8 42.9  -17.29 0.11  -28.19 0.07 7.29 0.05  8.91  9.01 0.03  8.20 0.02  8.02 0.04  8.01 0.02 0.4508 l G.K, H.K          HD 144295                
EC-211 16  6 44.62 -39  4 33.3  -11.55 0.20  -23.04 0.13 6.20 0.09 14.60 13.01 0.03 11.08 0.02 10.48 0.02 10.16 0.02 0.8386 u                   2MASS J16064463-3904328  
EC-212 16  7  0.66 -39  2 18.6  -10.02 0.22  -22.94 0.13 6.29 0.11 14.76                                             0.5250 u                                            
EC-213 16  7 12.95 -41  4  2.2  -10.90 0.39  -21.81 0.25 5.50 0.20 18.02                                             0.4685 l                                            
EC-214 16  7 21.86 -42 46  1.0  -15.97 0.19  -21.36 0.13 5.96 0.10 16.29 14.72 0.04 12.96 0.02 12.30 0.02 12.00 0.02 0.5141 u                                            
EC-215 16  7 33.55 -37 59 21.3  -16.55 0.14  -29.24 0.07 7.11 0.06 14.70                                  10.85 0.03 0.5128 u                                            
EC-216 16  7 33.65 -37 59 24.6  -17.39 0.08  -28.42 0.05 7.27 0.04 12.45                                   9.55 0.04 0.5675 u                   2MASS J16073366-3759242  
EC-217 16  7 41.71 -41 53  6.1 -159.45 0.28 -276.01 0.17 7.20 0.12 17.61                                             0.4615 l pm                                         
EC-218 16  7 47.42 -40  1 37.5  -10.54 0.22  -23.21 0.14 6.31 0.11 16.30            12.41 0.02 11.83 0.03 11.48 0.03 0.6745 u                                            
EC-219 16  8  0.48 -38 15 50.9    8.55 1.25  -27.70 0.74 6.44 0.54 19.79            15.78 0.07 15.14 0.06            0.4845 l pm                                         
EC-220 16  8  4.36 -36 13 55.0  -16.88 0.11  -28.04 0.07 7.29 0.05  6.73  8.42 0.04  6.81 0.02  6.95 0.07  6.91 0.02 0.4650 l G.K               HD 144591                
EC-221 16  8  7.32 -36 30 19.3  -16.57 0.54  -37.02 0.36 6.55 0.25 18.83            15.28 0.04 14.76 0.06 14.34 0.07 0.4667 l                                            
EC-222 16  8 12.69 -39 45 22.7  -17.54 0.13  -28.74 0.08 7.27 0.06 14.82 13.32 0.03 11.85 0.02 11.25 0.02 10.99 0.02 0.5223 u                                            
EC-223 16  8 15.34 -38 32 34.3  -10.36 0.17  -22.08 0.10 6.26 0.08 15.20 13.68 0.03 11.65 0.02 11.08 0.02 10.76 0.02 0.7136 u                                            
EC-224 16  8 21.10 -41  9 36.7  -11.00 0.10  -23.59 0.07 6.52 0.06 13.17 11.80 0.02 10.35 0.02  9.67 0.02  9.45 0.02 0.7972 u                                            
EC-225 16  8 23.88 -40 18  5.3    6.49 1.13  -26.09 0.76 5.59 0.50 19.93            16.13 0.08                       0.4612 l pm                                         
EC-226 16  8 26.88 -38  3 44.9  -13.53 0.31  -25.00 0.19 5.89 0.14 17.55 15.96 0.06 14.40 0.03 13.72 0.03 13.50 0.04 0.5048 u i.K, H.K                                   
EC-227 16  8 28.15 -37 14 18.1  -16.53 0.11  -27.73 0.07 7.27 0.07 14.74 13.26 0.03 11.82 0.02 11.15 0.02 10.89 0.02 0.5733 u                                            
EC-228 16  8 28.20 -39 47 27.4  -16.88 0.10  -26.19 0.07 6.69 0.05 13.61 12.17 0.02 10.70 0.02 10.08 0.02  9.81 0.02 0.6582 u                                            
EC-229 16  8 30.46 -38 28 22.9  -10.64 0.15  -23.71 0.08 6.32 0.07 14.04            10.04 0.07            10.00 0.03 0.6407 u                                            
EC-230 16  8 31.46 -42 55  5.5   -6.72 0.08  -24.60 0.05 6.74 0.04 12.12 11.36 0.03 10.67 0.02 10.23 0.02 10.07 0.02 0.4788 l G.K, i.K                                   
EC-231 16  8 33.00 -42 55 22.8   -6.44 0.08  -24.68 0.05 6.70 0.04 12.94 12.00 0.02 11.13 0.02 10.56 0.02 10.46 0.02 0.4550 l i.K, H.K                                   
EC-232 16  8 33.82 -41 37  5.5  -30.26 0.08    9.23 0.06 5.91 0.04 14.32 13.07 0.03 12.10 0.02 11.42 0.02 11.21 0.02 0.4520 l pm, G.K, i.K                               
EC-233 16  8 35.56 -39  0 35.6  -12.01 0.55  -23.28 0.39 6.53 0.26 17.81 13.83 0.03 11.54 0.03 11.00 0.03 10.60 0.02 0.7938 u                                            
EC-234 16  8 48.17 -37 58 45.3  -16.75 0.22  -30.69 0.14 5.80 0.11 17.25 15.75 0.06 14.18 0.03 13.57 0.03 13.24 0.03 0.4632 l i.K                                        
EC-235 16  8 49.57 -41 22 22.7   18.43 0.73  -18.12 0.32 6.99 0.35 18.26                                             0.4905 l pm                                         
EC-236 16  8 52.25 -41  2 37.7  -30.71 1.10    3.69 0.67 6.44 0.49 18.31                                             0.4540 l pm                                         
EC-237 16  8 54.98 -41 52  1.0   -8.87 0.15  -24.55 0.08 6.08 0.07 15.16                                             0.5042 u                                            
EC-238 16  8 57.75 -36 56 18.5   17.16 0.11  -25.16 0.06 6.05 0.05  9.02             7.54 0.02  7.09 0.04  6.93 0.02 0.5332 u                   HD 144752                
EC-239 16  8 58.73 -40 41 38.5  -72.92 0.09 -130.10 0.06 6.42 0.04 10.99                                             0.4620 l pm                                         
EC-240 16  9  3.86 -38  4 50.3   66.62 0.12   10.46 0.06 7.11 0.05  9.54             8.73 0.02  8.50 0.06  8.44 0.03 0.4485 l pm, G.K           HD 144789                
EC-241 16  9 15.14 -40 27 24.8   19.79 0.09  -19.37 0.06 5.50 0.04 11.76            10.26 0.02  9.84 0.02  9.75 0.02 0.4600 l pm, G.K, H.K                               
EC-242 16  9 18.56 -37 10 11.7  -15.03 0.16  -37.93 0.12 6.38 0.08  9.69             8.75 0.02  8.46 0.03  8.39 0.02 0.5013 l G.K               CD-36 10664              
EC-243 16  9 18.66 -42  4 42.4  -14.74 0.23  -21.04 0.15 5.65 0.11 16.92            13.21 0.03 12.53 0.03 12.24 0.03 0.4786 l                                            
EC-244 16  9 27.14 -37 45 10.6   21.73 0.10  -21.19 0.06 6.87 0.05 15.03            12.45 0.03 11.79 0.02 11.56 0.03 0.4585 l pm, G.K                                    
EC-245 16  9 27.38 -38 50 19.6   -9.88 0.09  -23.22 0.05 6.32 0.04 12.39                                             0.5385 u                                            
EC-246 16  9 27.57 -36 29 22.0  -17.19 0.10  -28.55 0.06 7.26 0.05 14.26            11.40 0.02 10.77 0.02 10.56 0.02 0.4862 l                                            
EC-247 16  9 32.02 -40 58 42.0  -18.27 0.27  -29.64 0.17 7.40 0.14 16.52            12.98 0.03 12.40 0.03 12.11 0.03 0.4921 l                                            
EC-248 16  9 40.70 -42 22 39.7  -10.44 0.46  -22.86 0.29 6.38 0.21 18.13 16.59 0.08 13.91 0.03 13.31 0.04 12.96 0.04 0.6072 u                                            
EC-249 16  9 42.02 -40 52 25.3  -17.69 0.06  -29.32 0.04 7.48 0.03 13.07 11.91 0.02 10.75 0.02 10.07 0.03  9.88 0.03 0.5778 u                                            
EC-250 16  9 42.61 -39 19 40.1  -17.48 0.13  -26.42 0.08 6.48 0.08 14.44                                             0.4575 l                                            
EC-251 16  9 43.73 -39 32 27.5  -55.68 0.60 -131.38 0.36 6.13 0.43 18.69                                             0.4538 l pm                                         
EC-252 16  9 53.97 -39 23 28.3   -8.32 0.11  -23.96 0.07 6.06 0.06 12.73 10.82 0.02  9.73 0.02  9.05 0.03  8.74 0.03 0.7750 u                                            
EC-253 16  9 57.36 -42 52 15.8  -25.61 0.10  -78.48 0.06 5.67 0.05 14.42 13.07 0.02 11.81 0.02 11.13 0.02 10.89 0.02 0.4605 l pm, G.K                                    
EC-254 16 10  7.79 -37  6 16.5  -16.74 0.09  -26.42 0.05 7.49 0.04 13.59 12.09 0.02 10.91 0.02 10.23 0.02 10.05 0.02 0.5208 u                                            
EC-255 16 10 56.30 -39 47 17.2  -10.41 0.29  -23.40 0.17 6.01 0.17 17.07 15.55 0.05 13.06 0.02 12.43 0.03 12.10 0.02 0.6810 u                                            
EC-256 16 10 56.62 -39 39  8.5   -8.92 0.20  -22.73 0.12 5.88 0.11 15.83 14.44 0.03 12.16 0.02 11.48 0.02 11.21 0.02 0.6272 u                                            
EC-257 16 11  8.17 -36 16 29.6  -11.39 0.16  -21.20 0.09 6.46 0.10 15.64 14.07 0.03 12.70 0.03 12.14 0.03 11.86 0.02 0.4735 l i.K                                        
EC-258 16 11 12.93 -37  1 25.5  -14.26 0.09  -26.45 0.05 7.01 0.04 13.63 12.34 0.02 10.89 0.02 10.24 0.02 10.01 0.02 0.6663 u                                            
EC-259 16 11 25.20 -40 48  1.9  -20.08 0.25  -44.74 0.15 6.24 0.13 17.24 15.71 0.05 14.01 0.03 13.40 0.03 13.13 0.04 0.4585 l pm, i.K, H.K                               
EC-260 16 11 28.99 -37 16 36.3  -14.62 0.34  -20.66 0.20 5.61 0.16 17.66 16.07 0.06 13.91 0.04 13.29 0.04 12.90 0.04 0.5043 u                                            
EC-261 16 11 30.04 -35 48 44.0   -9.97 0.33  -24.19 0.17 6.17 0.16 17.59 15.97 0.06 13.98 0.02 13.36 0.03 13.08 0.03 0.5677 u i.K, H.K                                   
EC-262 16 11 47.91 -36 52 19.5   18.79 0.08  -17.83 0.05 5.74 0.05 14.68 13.46 0.03 12.30 0.02 11.62 0.03 11.40 0.02 0.5015 l pm, G.K, i.K                               
EC-263 16 11 48.34 -40 38 39.8  -16.50 0.11  -27.60 0.08 6.97 0.06 14.41 12.95 0.03 11.47 0.02 10.81 0.02 10.58 0.02 0.5747 u                                            
EC-264 16 11 50.06 -40 15  1.1   -8.10 0.25  -23.40 0.15 6.20 0.13 15.99 14.41 0.04 12.19 0.02 11.61 0.02 11.29 0.02 0.6443 u                                            
EC-265 16 11 56.90 -40 58 40.2  -46.33 0.14 -115.54 0.08 6.21 0.07 15.26 13.86 0.03 12.53 0.02 11.85 0.03 11.54 0.02 0.5088 u                                            
EC-266 16 12 18.58 -36 21 12.8  -12.19 0.19  -27.03 0.11 5.89 0.09 16.32 14.85 0.04 13.33 0.03 12.73 0.03 12.41 0.03 0.5360 u i.K                                        
EC-267 16 12 34.45 -37  3 44.5  -15.16 0.24  -22.15 0.12 6.09 0.11 15.72 14.14 0.03 12.35 0.02 11.79 0.03 11.53 0.02 0.5022 l                                            
EC-268 16 12 40.42 -40 31 59.6  -34.35 0.09  -63.15 0.07 6.98 0.05 11.30 10.68 0.03 10.09 0.02  9.71 0.03  9.60 0.02 0.4685 l pm, G.K, H.K      2MASS J16124045-4031588  
EC-269 16 13  4.18 -38 15 15.2    7.60 0.44  -39.27 0.27 5.68 0.24 17.00 13.23 0.03 11.93 0.02 11.25 0.02 11.01 0.02 0.5343 u                                            
EC-270 16 13 33.63 -35 31 22.1  -11.86 0.30  -28.31 0.17 6.85 0.20 17.30 15.77 0.06 13.65 0.02 13.06 0.03 12.71 0.03 0.5687 u                                            
EC-271 16 13 43.86 -37 36 43.0  -13.31 0.13  -23.39 0.07 6.13 0.06 14.63 13.18 0.03 11.75 0.02 11.09 0.06 10.83 0.04 0.6210 u                                            
EC-272 16 13 50.24 -40 23 41.1  -14.25 0.05  -20.77 0.03 5.84 0.03 13.10 11.93 0.02 10.81 0.02 10.13 0.02  9.92 0.02 0.5757 u                                            
EC-273 16 13 51.74 -40 17 35.6  -15.09 0.21  -20.31 0.12 5.53 0.11 15.42            12.13 0.04 11.48 0.08 11.21 0.03 0.4796 l                                            
EC-274 16 13 52.13 -40 17 40.0  -13.88 0.11  -20.44 0.07 5.74 0.07 10.25  9.64 0.04  9.02 0.03  8.72 0.05  8.64 0.02 0.4583 l                   HD 325434                
EC-275 16 13 57.88 -36 26 36.8  -17.83 0.20  -28.45 0.11 7.46 0.10 16.28 14.72 0.04 12.85 0.03 12.29 0.03 12.01 0.03 0.4901 l                                            
EC-276 16 14  2.00 -35 19 13.9   14.53 0.14  -23.69 0.09 5.62 0.09 15.36 13.99 0.03 12.67 0.02 11.99 0.03 11.72 0.02 0.4850 l pm, G.K, i.K                               
EC-277 16 14 12.96 -35 14 51.1  -11.99 0.14  -28.91 0.07 7.40 0.07 14.54 12.81 0.02 11.38 0.04 10.83 0.06 10.50 0.04 0.6072 u                                            
EC-278 16 14 13.11 -35 14 47.9  -12.26 0.14  -27.54 0.07 7.21 0.07 14.63                                             0.5310 u                                            
EC-279 16 14 24.71 -36 25 41.7  -16.67 0.16  -28.46 0.08 7.28 0.08 14.69            11.77 0.02 11.16 0.02 10.92 0.02 0.5248 u                                            
EC-280 16 14 29.81 -36 13  5.7   -4.90 0.18  -26.34 0.09 5.59 0.08 16.05            13.10 0.03 12.42 0.03 12.09 0.03 0.5083 u                                            
EC-281 16 14 37.98 -39  7 29.6  -17.31 0.15  -30.13 0.10 7.41 0.10 14.70            11.61 0.02 11.01 0.02 10.76 0.02 0.5266 u                                            
EC-282 16 14 38.13 -39 35 12.8  -11.89 0.11  -26.15 0.07 5.51 0.06  8.05             7.02 0.02  6.89 0.02  6.80 0.02 0.5222 u                   HD 145826                
EC-283 16 15  3.89 -38 47 18.2  -16.27 0.14  -26.93 0.08 6.76 0.07 15.06 13.53 0.03 12.10 0.02 11.50 0.02 11.26 0.02 0.5008 l                                            
EC-284 16 15  6.12 -39  2 21.5   -8.80 0.26  -22.79 0.16 5.96 0.15 16.77 15.14 0.05 13.01 0.02 12.37 0.03 12.07 0.03 0.5889 u                                            
EC-285 16 15 21.49 -40 30  5.1  -14.56 0.40  -20.91 0.23 5.85 0.17 17.90 15.55 0.06 13.34 0.03 12.76 0.03 12.47 0.03 0.5296 u                                            
EC-286 16 15 47.21 -39 18 37.4   -8.24 0.20   23.62 0.12 5.89 0.12 16.99 15.53 0.06 14.01 0.03 13.33 0.03 13.04 0.04 0.4637 l pm, i.K                                    
EC-287 16 15 49.47 -37 58 16.4  -16.60 0.22  -27.48 0.11 6.93 0.12 15.88 14.21 0.03 12.65 0.03 12.06 0.04 11.75 0.03 0.5456 u                                            
EC-288 16 16  7.93 -39 26 55.1  -17.71 0.16  -30.16 0.11 7.36 0.11 14.20            11.14 0.02 10.56 0.02 10.24 0.02 0.5962 u                                            
EC-289 16 16 20.49 -38 36 41.7  -15.11 0.18  -27.91 0.11 6.91 0.08 15.68            12.57 0.02 12.03 0.03 11.77 0.03 0.4733 l                                            
EC-290 16 16 23.38 -40 22 37.8  -12.53 0.18  -21.11 0.10 5.97 0.09 15.68            12.48 0.02 11.82 0.02 11.58 0.03 0.5152 u                                            
EC-291 16 16 39.38 -38 22 25.0  -14.65 0.34  -22.09 0.16 6.71 0.15 14.70                                             0.4695 l                                            
EC-292 16 16 39.38 -38 22 25.0  -14.65 0.34  -22.09 0.16 6.71 0.15 14.70                                             0.4803 l                                            
EC-293 16 16 39.38 -38 22 25.0  -14.65 0.34  -22.09 0.16 6.71 0.15 14.70                                             0.4832 l                                            
EC-294 16 16 39.39 -38 22 25.7  -18.78 0.35  -21.46 0.13 7.15 0.10 14.93            11.55 0.02 10.90 0.03 10.65 0.02 0.4783 l                                            
EC-295 16 16 48.72 -35 57 11.7   34.36 0.11  -40.78 0.06 6.02 0.05 10.08             8.93 0.03  8.63 0.04  8.59 0.02 0.4548 l pm, G.K, H.K                               
EC-296 16 17  5.62 -37 45 12.5   -8.80 0.17  -24.53 0.09 6.39 0.09 13.77            10.80 0.02 10.12 0.02  9.83 0.02 0.7408 u                                            
EC-297 16 17 17.31 -40 34 56.1  -15.91 0.06  -27.18 0.04 6.93 0.03 13.45 12.12 0.02 11.00 0.02 10.32 0.02 10.13 0.02 0.5818 u                                            
EC-298 16 17 20.46 -36  0 41.2  -41.55 0.10 -102.00 0.07 6.61 0.06 14.54 13.29 0.03 12.17 0.02 11.53 0.03 11.30 0.02 0.4580 l pm, G.K, i.K                               
EC-299 16 17 53.30 -38 39  5.0   -7.66 0.95  -27.25 0.53 5.96 0.48 19.14                                             0.4765 l                                            
EC-300 16 17 56.85 -40 26 49.6  -19.06 0.07  -41.23 0.04 6.95 0.04 14.27 13.01 0.03 12.02 0.02 11.34 0.02 11.16 0.02 0.4655 l pm, G.K, i.K, H.K                          
EC-301 16 18  3.05 -39  2  3.8  -19.31 0.38  -45.21 0.21 5.67 0.18 18.00            14.61 0.03 13.98 0.03 13.61 0.04 0.4677 l pm                                         
EC-302 16 18 19.85 -39 40 52.0  -16.64 0.05  -33.22 0.03 6.39 0.03 13.62 12.58 0.03 11.57 0.02 10.93 0.02 10.77 0.02 0.4505 l G.K, H.K                                   
EC-303 16 18 39.01 -35 24 31.0  -11.62 0.13  -29.33 0.09 7.49 0.06  8.60  8.77 0.03  7.84 0.02  7.63 0.02  7.57 0.03 0.4715 l                   HD 146626                
EC-304 16 18 54.28 -39 11 34.6  -13.03 0.25  -20.62 0.14 5.77 0.11 16.82 15.14 0.06 13.36 0.03 12.75 0.04 12.44 0.04 0.4954 l i.K                                        
EC-305 16 19  0.58 -38 30 46.8  -15.81 0.11  -24.00 0.06 6.60 0.07 11.01 10.48 0.04  9.92 0.02  9.60 0.02  9.53 0.02 0.4640 l G.K, i.K, H.K                              
EC-306 16 19 14.81 -40 49 15.4  -11.06 0.11  -21.50 0.07 6.37 0.06  8.83  8.78 0.05  7.98 0.02  7.81 0.02  7.74 0.02 0.5017 l                   HD 146681                
EC-307 16 19 19.15 -35 57 48.6  -15.35 0.12  -27.92 0.09 7.28 0.06 14.70 13.27 0.03 11.85 0.02 11.26 0.03 10.97 0.02 0.5708 u                                            
EC-308 16 19 19.99 -40 37  0.0  -18.08 0.14  -26.07 0.06 7.18 0.07 13.95 12.53 0.03 11.20 0.03 10.55 0.04 10.32 0.03 0.5288 u                                            
EC-309 16 19 52.69 -35 38 35.6  -16.65 0.31  -26.86 0.19 7.10 0.14 16.61 15.13 0.04 13.26 0.02 12.68 0.03 12.35 0.03 0.5413 u                                            
EC-310 16 20  8.24 -36 12 43.5  -24.56 0.13  -56.27 0.11 6.63 0.06  9.06  8.97 0.06  8.18 0.02  7.99 0.02  7.91 0.02 0.4797 l pm                HD 146901                
EC-311 16 20 24.96 -35  0 55.0  -14.58 0.17  -20.13 0.12 6.14 0.08 13.14            10.83 0.02 10.15 0.02  9.92 0.02 0.5638 u                                            
EC-312 16 20 43.54 -36 17  0.7   11.33 0.13  -29.76 0.11 6.41 0.06  9.85             8.95 0.02  8.70 0.02  8.63 0.02 0.4975 l pm, G.K           HD 146999                
EC-313 16 20 52.88 -39 27 38.6  -14.78 0.67  -21.59 0.38 5.63 0.35 18.82            14.96 0.05 14.29 0.05 13.89 0.06 0.4893 l G.K                                        
EC-314 16 20 55.33 -35 53  0.8  -18.82 0.13  -29.55 0.10 6.36 0.06  9.68             8.82 0.02  8.60 0.03  8.52 0.02 0.4827 l G.K               HD 147033                
EC-315 16 21  2.56 -39  5 42.8  -14.91 0.11  -22.36 0.06 5.85 0.06 10.65 10.02 0.04  9.36 0.02  9.01 0.02  8.94 0.02 0.4773 l G.K               CD-38 10964              
EC-316 16 21 13.20 -35 51  7.7  -15.75 0.10  -23.25 0.07 6.32 0.05 13.65 12.36 0.03 11.06 0.02 10.44 0.03 10.17 0.02 0.6058 u                                            
EC-317 16 21 24.74 -39 41 47.2  -14.19 0.19  -20.84 0.11 5.84 0.09 15.44 13.94 0.03 12.36 0.02 11.68 0.02 11.43 0.02 0.5198 u                                            
EC-318 16 21 31.98 -35 27 31.6  -10.17 0.22  -22.98 0.14 6.17 0.12 16.00 14.46 0.03 12.67 0.02 12.04 0.03 11.74 0.03 0.6508 u                                            
EC-319 16 21 46.05 -35  7 19.1  -32.35 0.71  -57.34 0.54 6.58 0.41 19.03                                             0.4610 l pm                                         
EC-320 16 21 58.50 -39 30  2.2   -7.29 0.15  -23.05 0.09 6.14 0.08 14.52 13.03 0.03 11.29 0.02 10.61 0.02 10.34 0.02 0.6064 u                                            
EC-321 16 22  7.90 -39 37 44.7   10.64 0.17  -28.59 0.10 6.32 0.09 14.58 13.19 0.03 11.89 0.02 11.21 0.02 10.96 0.02 0.5345 u                                            
EC-322 16 22 39.55 -35 13  6.4  -13.51 0.18  -28.21 0.12 7.41 0.09 15.01 13.47 0.03 11.88 0.02 11.21 0.02 10.89 0.02 0.6558 u                                            
EC-323 16 23 12.44 -35 55 11.6  -13.04 0.12  -23.90 0.08 6.71 0.05 12.66 11.67 0.02 10.84 0.02 10.27 0.02 10.11 0.03 0.5223 u G.K                                        
EC-324 16 23 12.96 -38 21 16.2   16.84 0.52  -37.43 0.43 5.56 0.24 18.23 16.64 0.09 14.84 0.04 14.16 0.05 13.75 0.05 0.4813 l pm, i.K, H.K                               
EC-325 16 23 15.82 -35 45 22.5  -14.38 0.36  -31.27 0.26 5.96 0.19 18.16                                             0.4950 l                                            
EC-326 16 24 35.59 -38 24  6.1  -75.83 0.18 -163.08 0.16 7.16 0.09 15.66                                             0.4622 l pm                                         
EC-327 16 24 35.63 -40 49 56.7   -8.58 0.10  -22.63 0.07 6.93 0.05 14.94 13.54 0.03 12.24 0.02 11.64 0.03 11.38 0.02 0.4548 l G.K                                        
EC-328 16 24 37.46 -40 58  8.2  -14.41 0.70  -20.44 0.43 5.66 0.29 18.53 16.83 0.09 14.64 0.04 13.96 0.04 13.68 0.06 0.4666 l i.K, H.K                                   
EC-329 16 24 37.59 -40 58 15.7  -14.22 0.18  -20.63 0.11 5.66 0.08 15.57 13.83 0.03 12.37 0.02 11.69 0.03 11.47 0.02 0.4986 l                                            
EC-330 16 24 45.83 -39  6 54.8  -16.28 0.14  -36.82 0.11 5.73 0.07 15.75 14.13 0.03 12.88 0.04 12.26 0.06 11.96 0.03 0.4770 l i.K                                        
EC-331 16 25  1.52 -38 40 18.1  -12.54 0.22  -20.44 0.16 5.53 0.09 14.85 13.29 0.03 11.84 0.02 11.16 0.02 10.93 0.02 0.4645 l                                            
EC-332 16 25  3.57 -39 25  2.5  -13.51 0.26  -21.26 0.20 5.70 0.14 17.24 15.58 0.05 13.65 0.03 13.01 0.03 12.80 0.03 0.4929 l i.K, H.K                                   
EC-333 16 25 11.22 -40 42 42.4  -12.63 1.46  -23.94 0.83 6.73 0.49 18.37            15.28 0.08 14.59 0.08            0.5305 u                                            
EC-334 16 25 12.00 -35 19 34.2   -0.09 0.21  -37.14 0.16 6.10 0.12 16.52            11.65 0.03 11.00 0.03 10.79 0.03 0.5355 u                                            
EC-335 16 25 13.14 -35 46 15.7   26.31 0.25   -0.89 0.19 5.73 0.13 17.51            14.57 0.03 13.92 0.03 13.63 0.05 0.4505 l pm, H.K                                    
EC-336 16 25 16.10 -37 19  1.2   -7.53 0.34  -24.44 0.24 6.45 0.17 17.19            13.47 0.03 12.88 0.03 12.53 0.03 0.5387 u                                            
EC-337 16 26  2.41 -38 55  9.9  -18.10 0.77  -32.57 0.60 7.05 0.36 18.39 16.69 0.09 14.68 0.04 14.07 0.05 13.74 0.06 0.5147 u G.K, i.K, H.K                              
EC-338 16 26 14.75 -35 15 12.6  -14.95 0.12  -28.80 0.10 7.38 0.06 12.09 11.19 0.02 10.18 0.02  9.53 0.03  9.38 0.02 0.5602 u                                            
EC-339 16 26 18.03 -36 43 11.3  -23.76 0.61    7.42 0.48 6.05 0.35 18.83                       14.79 0.05            0.4763 l pm                                         
EC-340 16 26 27.64 -40 26 58.9  -14.91 0.33  -21.38 0.26 5.97 0.19 17.23 15.74 0.06 13.50 0.03 12.91 0.05 12.59 0.04 0.5386 u                                            
EC-341 16 26 45.72 -36 49 30.2  -25.75 0.12    6.44 0.09 7.07 0.05 11.05 10.42 0.04  9.80 0.02  9.45 0.02  9.37 0.02 0.5000 l pm, G.K, H.K                               
EC-342 16 26 50.40 -38 25 19.1  -15.37 0.20  -27.81 0.14 6.97 0.10 16.04 14.49 0.04 12.74 0.02 12.16 0.02 11.82 0.02 0.5913 u                                            
EC-343 16 26 56.83 -38 25 59.6  -13.68 0.26  -20.41 0.19 5.57 0.12 16.70 15.10 0.05 13.15 0.03 12.47 0.03 12.16 0.03 0.5434 u                                            
EC-344 16 27 18.06 -35  0 12.5   25.84 0.23    0.09 0.16 6.00 0.12 16.89 15.28 0.05 13.50 0.03 12.84 0.03 12.54 0.03 0.5567 u i.K                                        
EC-345 16 27 30.35 -37 59 22.9  -84.66 0.11 -153.93 0.08 7.39 0.05 14.98                                             0.4528 l pm                                         
EC-346 16 27 30.53 -37 49 21.9  -12.62 0.11  -23.73 0.09 6.58 0.05 10.65  9.98 0.02  9.26 0.02  8.79 0.05  8.65 0.02 0.5930 u                   CD-37 10801              
EC-347 16 27 45.80 -38  8  3.4   -4.26 0.29  -31.06 0.21 7.16 0.14 17.15                                             0.4550 l                                            
EC-348 16 27 48.51 -37 42 27.5  -20.81 0.84  -49.64 0.59 6.59 0.41 19.17            15.51 0.06 15.04 0.07 14.56 0.09 0.4627 l pm, G.K, H.K                               
EC-349 16 27 52.32 -35 47  0.8  -12.05 0.13  -27.75 0.09 7.20 0.07  9.16  8.99 0.02  8.08 0.02  7.73 0.02  7.64 0.02 0.5650 u                   V*V1056 Sco              
EC-350 16 27 52.61 -35 51 45.1  -11.02 0.11  -21.45 0.09 6.29 0.04 14.25 13.01 0.03 11.91 0.02 11.23 0.02 11.05 0.02 0.4990 l G.K, H.K                                   
EC-351 16 28  3.92 -40 32 53.6    9.91 0.26  -23.82 0.18 6.06 0.12 17.11 15.54 0.05 14.04 0.03 13.38 0.03 13.08 0.03 0.5014 l pm, i.K                                    
EC-352 16 28 24.47 -39 23  7.8  -14.36 0.47  -22.01 0.36 5.77 0.22 17.40            13.74 0.04 13.08 0.06 12.74 0.04 0.5053 u                                            
EC-353 16 28 35.45 -37 23  3.9   -7.11 0.12  -25.01 0.09 6.66 0.06 12.53             9.95 0.02  9.27 0.02  9.04 0.02 0.6978 u                                            
EC-354 16 28 39.75 -38 49 12.1  -18.43 0.10  -83.46 0.07 6.91 0.05 13.96            10.88 0.02 10.20 0.03  9.99 0.02 0.5566 u                                            
EC-355 16 28 53.35 -39 57  7.6  -13.67 0.13  -20.53 0.10 5.79 0.06 13.22 11.81 0.02 10.85 0.02 10.17 0.02 10.04 0.02 0.4518 l                                            
EC-356 16 28 55.03 -40 25  7.9   20.57 0.13  -14.00 0.10 5.67 0.05  9.09  8.75 0.03  7.87 0.02  7.60 0.04  7.50 0.02 0.4935 l pm                HD 148323                
EC-357 16 29 10.95 -38 45 40.4  -13.48 0.26  -21.37 0.20 5.84 0.13 17.17 15.57 0.05 13.70 0.02 13.05 0.03 12.74 0.03 0.5573 u i.K                                        
EC-358 16 29 10.98 -38 38 37.8  -13.36 0.25  -21.73 0.17 5.82 0.12 17.09 15.48 0.05 13.62 0.03 12.94 0.03 12.66 0.03 0.5694 u i.K, H.K                                   
EC-359 16 29 13.21 -37 36 21.3  -13.97 0.31  -22.22 0.25 5.90 0.16 17.64 15.86 0.06 14.01 0.03 13.38 0.02 12.96 0.02 0.5757 u i.K                                        
EC-360 16 29 15.57 -40 57 51.8  -13.38 0.49  -21.36 0.32 5.62 0.23 18.13 16.58 0.08 14.43 0.05 13.81 0.06 13.42 0.05 0.5607 u i.K                                        
EC-361 16 29 21.73 -40 31 25.0  -45.06 0.11  -88.56 0.08 6.57 0.05 11.82 11.05 0.02 10.41 0.02  9.99 0.02  9.88 0.02 0.4580 l pm, G.K, i.K, H.K                          
EC-362 16 29 30.58 -40 15 32.7  -13.02 0.23  -20.54 0.20 5.53 0.12 16.43 14.80 0.04 13.14 0.02 12.46 0.02 12.21 0.02 0.4658 l i.K, H.K                                   
EC-363 16 29 43.82 -40 52 12.4  -13.54 0.29  -21.00 0.21 5.63 0.15 16.93 15.29 0.05 13.14 0.02 12.54 0.04 12.12 0.03 0.5880 u                                            
EC-364 16 30  0.44 -40  4 41.0  -13.22 0.31  -21.06 0.22 5.65 0.16 17.01                                             0.4785 l                                            
EC-365 16 30 23.85 -35 21 49.0  -11.56 0.08  -28.38 0.06 7.03 0.04 13.17 11.87 0.02 10.73 0.02 10.05 0.02  9.87 0.02 0.6088 u                                            
EC-366 16 30 23.89 -38 44 39.4  -14.35 0.26  -21.87 0.20 5.60 0.14 17.31                                             0.4755 l                                            
EC-367 16 30 32.33 -39 36  2.9  -18.23 0.12  -34.44 0.10 6.18 0.06 11.76 10.92 0.02 10.17 0.02  9.65 0.03  9.51 0.02 0.4770 l G.K                                        
EC-368 16 30 34.49 -38 48 36.4   -2.65 0.11  -29.32 0.09 6.92 0.05  9.48  9.06 0.03  8.51 0.02  8.25 0.02  8.25 0.02 0.4522 l G.K, H.K          HD 148565                
EC-369 16 30 37.62 -39 58 36.5  -13.27 0.43  -21.61 0.34 6.40 0.26 17.50 15.93 0.06 13.88 0.04 13.26 0.04 12.91 0.04 0.5648 u i.K                                        
EC-370 16 30 54.90 -39 28 58.9  -15.00 0.54  -21.86 0.37 5.72 0.22 18.14                                             0.4560 l                                            
EC-371 16 30 56.04 -39 28 20.9  -12.34 0.20  -20.57 0.15 5.57 0.11 16.26 14.72 0.04 12.73 0.02 12.13 0.03 11.81 0.02 0.5456 u                                            
EC-372 16 31 11.76 -38 30  6.0  -13.17 0.35  -20.98 0.29 5.74 0.19 17.43 15.85 0.06 13.87 0.03 13.21 0.04 12.94 0.04 0.5064 u i.K                                        
EC-373 16 31 20.59 -40 18 56.7  -32.93 1.14  -48.26 0.80 7.30 0.55 18.58 17.01 0.09 14.90 0.07 14.38 0.07 13.99 0.08 0.4487 l pm, i.K                                    
EC-374 16 31 26.26 -39 23 57.8  -13.48 0.32  -21.39 0.23 6.08 0.17 17.39 15.82 0.05 13.84 0.02 13.16 0.02 12.77 0.03 0.5833 u                                            
EC-375 16 31 32.13 -38 34 22.8  -31.22 0.09  -49.51 0.07 6.84 0.04 14.22 12.84 0.02 11.70 0.03 11.17 0.05 10.81 0.02 0.4995 l pm, G.K                                    
EC-376 16 31 42.02 -35  5 17.6  -15.56 0.14  -25.23 0.12 6.85 0.07 10.42  9.84 0.02  9.25 0.02  8.81 0.03  8.68 0.02 0.5512 u                   CD-34 11046              
EC-377 16 32 18.26 -39 15 48.0  -13.99 0.12  -21.89 0.09 6.17 0.06 14.76 13.27 0.03 11.85 0.02 11.17 0.02 10.93 0.02 0.5785 u                                            
EC-378 16 32 19.84 -36  3 58.3  -14.13 0.18  -22.16 0.14 6.25 0.10 16.19                                             0.5232 u                                            
EC-379 16 32 21.61 -40 17 38.4  -14.86 0.26  -41.18 0.18 6.70 0.15 15.07 13.58 0.03 12.17 0.03 11.49 0.03 11.25 0.03 0.4803 l pm                                         
EC-380 16 32 24.64 -35 12 46.4  -15.64 0.20  -26.36 0.14 7.36 0.08 11.20 10.19 0.06  9.29 0.02  8.70 0.04  8.49 0.03 0.6093 u                   CD-34 11058              
EC-381 16 32 26.79 -40 48 38.8  -13.08 0.38  -20.99 0.26 5.71 0.16 17.35 15.77 0.06 13.67 0.03 13.02 0.02 12.64 0.02 0.5710 u                                            
EC-382 16 32 27.20 -35 53 38.2  -11.44 0.15  -27.53 0.10 6.81 0.07 14.46 12.96 0.03 11.56 0.02 10.92 0.02 10.65 0.02 0.6055 u                                            
EC-383 16 32 36.90 -35 52 48.1  -29.97 0.42  -74.11 0.30 6.26 0.23 18.00 16.39 0.07 14.78 0.03 14.11 0.03 13.79 0.04 0.4635 l pm, i.K, H.K                               
EC-384 16 32 44.81 -40 57 22.5  -13.78 0.24  -21.82 0.18 6.12 0.11 16.73 15.16 0.04 13.36 0.03 12.72 0.03 12.38 0.03 0.5788 u                                            
EC-385 16 32 45.11 -40 25  8.2  -13.88 0.37  -22.22 0.28 5.58 0.21 15.76 14.13 0.04 12.38 0.03 11.73 0.04 11.37 0.03 0.6540 u                                            
EC-386 16 32 49.57 -39 44 30.0  -13.36 0.34  -21.31 0.28 5.52 0.18 17.73 16.15 0.07 14.08 0.04 13.51 0.03 13.10 0.04 0.5422 u i.K                                        
EC-387 16 33  6.03 -39 37 30.9  -18.53 0.40  -27.79 0.29 6.00 0.24 17.29 15.72 0.06 13.86 0.02 13.18 0.03 12.90 0.03 0.4529 l i.K, H.K                                   
EC-388 16 33  8.68 -38 22 15.2  -12.65 0.17  -20.78 0.13 5.70 0.08 15.93 14.40 0.04 12.89 0.03 12.21 0.03 11.94 0.03 0.4898 l i.K                                        
EC-389 16 33  9.91 -38 48 26.1  -13.13 0.21  -21.83 0.15 5.81 0.11 15.57 14.02 0.03 12.28 0.02 11.61 0.02 11.34 0.02 0.6278 u                                            
EC-390 16 33 15.38 -39  7  5.0  -11.86 0.31  -22.03 0.25 5.80 0.14 15.95 14.30 0.04 12.42 0.03 11.77 0.03 11.50 0.03 0.6342 u                                            
EC-391 16 33 45.09 -40 19 44.0  -30.20 0.17  -95.22 0.12 6.68 0.09 15.84 13.85 0.03 12.45 0.03 11.84 0.04 11.57 0.03 0.4871 l pm                                         
EC-392 16 33 53.07 -36 50 10.3   20.16 0.11  -15.87 0.08 5.73 0.05 10.54  9.96 0.06  9.40 0.02  9.09 0.02  9.02 0.02 0.4895 l pm, G.K           HD 149073                
EC-393 16 33 57.07 -36 26 56.8  -22.22 0.12  -45.63 0.09 6.65 0.06 14.88 13.50 0.03 12.28 0.02 11.60 0.02 11.42 0.02 0.4630 l pm, G.K, i.K, H.K                          
EC-394 16 34  0.68 -37 26  9.1   -9.27 0.21  -27.07 0.17 7.02 0.11 15.67                                             0.4743 l                                            
EC-395 16 34  5.97 -38  5 48.4  -13.07 0.17  -21.72 0.12 5.80 0.09 15.31 13.87 0.04 12.06 0.02 11.40 0.02 11.11 0.02 0.6472 u                                            
EC-396 16 34  7.09 -37 55 27.5  -13.03 0.22  -37.93 0.17 5.92 0.10 16.62 15.12 0.04 13.64 0.02 12.99 0.02 12.65 0.03 0.4612 l i.K                                        
EC-397 16 34 11.63 -39 37 36.2  -10.15 0.11  -23.52 0.09 6.42 0.05 10.51  9.85 0.06  9.27 0.02  8.96 0.02  8.80 0.02 0.6212 u G.K               HD 321803                
EC-398 16 34 11.82 -38 45 52.4  -11.94 0.44  -20.94 0.35 5.55 0.25 17.99 16.34 0.09 14.35 0.04 13.73 0.05 13.30 0.05 0.5332 u i.K                                        
EC-399 16 34 19.95 -39 25 32.8  -12.92 0.20  -21.09 0.16 5.59 0.10 15.54 14.08 0.04 12.48 0.02 11.80 0.02 11.55 0.02 0.5228 u                                            
EC-400 16 34 21.04 -39 22 20.2  -11.96 0.12  -20.71 0.10 5.61 0.05 11.94 11.12 0.03 10.06 0.02  9.45 0.02  9.30 0.02 0.4865 l                   2MASS J16342105-3922198  
EC-401 16 34 45.92 -40  2 30.2  -12.19 0.26  -20.26 0.20 5.61 0.13 16.60 15.07 0.05 13.04 0.02 12.36 0.02 12.02 0.02 0.4723 l                                            
EC-402 16 34 45.97 -39 50 14.4  -12.09 0.21  -21.32 0.16 5.73 0.08 15.36 13.92 0.04 12.40 0.02 11.72 0.02 11.46 0.02 0.5225 u                                            
EC-403 16 34 52.90 -39 11 26.9  -14.95 0.37  -20.63 0.28 5.87 0.21 15.60 14.04 0.04 12.32 0.02 11.68 0.03 11.40 0.02 0.5393 u                                            
EC-404 16 34 53.35 -39  5 46.9  -12.58 0.17  -21.58 0.12 5.81 0.08 15.24 13.70 0.04 12.08 0.02 11.41 0.02 11.17 0.02 0.5833 u                                            


==> anc/datafile2.txt <==
Title: A Random Forest Approach to Identifying Young Stellar Object Candidates in the Lupus Star-Forming Region
Authors: Melton, E.
Table: IRAC Epochs of Lupus
================================================================================
Byte-by-byte Description of file: datafile2.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label  Explanations
--------------------------------------------------------------------------------
   1-  8 I8     ---     AOR    Astronomical Observing Request ID
  10- 14 I5     ---     PID    Program ID
  16- 29 A14    ---     PI     Principal Investigator
  31- 42 F12.7  yr      Epoch  Mean Observation Date
--------------------------------------------------------------------------------
 3652608     6 G. Fazio       2004.1510000 
 4921088    94 C. Lawrence    2004.1510000 
 4921344    94 C. Lawrence    2004.1510000 
 5669376   173 N. Evans       2004.6750000 
 5670656   173 N. Evans       2004.6750000 
 5717248   175 N. Evans       2004.6750000 
 5717504   175 N. Evans       2004.6750000 
 5717760   175 N. Evans       2004.6750000 
 5718016   175 N. Evans       2004.6750000 
 5718272   175 N. Evans       2004.6750000 
 5718528   175 N. Evans       2004.6750000 
 5718784   175 N. Evans       2004.6750000 
 5719040   175 N. Evans       2004.6750000 
 5719552   175 N. Evans       2004.6750000 
 5719808   175 N. Evans       2004.6750000 
 5720064   175 N. Evans       2004.6750000 
 5720320   175 N. Evans       2004.6750000 
 5720576   175 N. Evans       2004.6750000 
 5720832   175 N. Evans       2004.6750000 
 5721088   175 N. Evans       2004.6750000 
 5721344   175 N. Evans       2004.6750000 
 5721600   175 N. Evans       2004.6750000 
 5722112   175 N. Evans       2004.6750000 
 5724416   175 N. Evans       2004.6750000 
 5724672   175 N. Evans       2004.6750000 
 5724928   175 N. Evans       2004.6750000 
 5725184   175 N. Evans       2004.6750000 
 5725952   175 N. Evans       2004.6750000 
 5726208   175 N. Evans       2004.6750000 
 5726464   175 N. Evans       2004.6750000 
 5725440   175 N. Evans       2004.6750000 
 5725696   175 N. Evans       2004.6750000 
 5726720   175 N. Evans       2004.6750000 
 5726976   175 N. Evans       2004.6750000 
 5728768   175 N. Evans       2004.6750000 
 5729536   175 N. Evans       2004.6750000 
 5737472   175 N. Evans       2004.6750000 
 5737728   175 N. Evans       2004.6750000 
 5737984   175 N. Evans       2004.6750000 
 5738240   175 N. Evans       2004.6750000 
 5738496   175 N. Evans       2004.6750000 
 5738752   175 N. Evans       2004.6750000 
 5739008   175 N. Evans       2004.6750000 
 5739264   175 N. Evans       2004.6750000 
18326272 30516 L. Looney      2006.6160000 
19955200 30574 L. Allen       2007.2680000 
19955456 30574 L. Allen       2007.2680000 
19956736 30574 L. Allen       2007.2680000 
19985408 30574 L. Allen       2007.2680000 
19990528 30574 L. Allen       2007.2680000 
20004608 30574 L. Allen       2007.2680000 
20017664 30574 L. Allen       2007.2680000 
19957504 30574 L. Allen       2007.6930000 
19963648 30574 L. Allen       2007.6930000 
19997440 30574 L. Allen       2007.6930000 
19997696 30574 L. Allen       2007.6930000 
20008192 30574 L. Allen       2007.6930000 
19975168 30574 L. Allen       2008.2680000 
20007680 30574 L. Allen       2008.2680000 
20007936 30574 L. Allen       2008.2680000 
20017408 30574 L. Allen       2008.2680000 
41484032 70062 D. Kirkpatrick 2011.2980000 
41686016 70062 D. Kirkpatrick 2011.2980000 
47112704 90071 A. Kraus       2013.3940000 
47112960 90071 A. Kraus       2013.3940000 
47113216 90071 A. Kraus       2013.3940000 
47113472 90071 A. Kraus       2013.3940000 
47113728 90071 A. Kraus       2013.3940000 
47113984 90071 A. Kraus       2013.3940000 
47114240 90071 A. Kraus       2013.3940000 
47114496 90071 A. Kraus       2013.3940000 
47114752 90071 A. Kraus       2013.3940000 
47140096 90071 A. Kraus       2013.3940000 
47140352 90071 A. Kraus       2013.3940000 
47140608 90071 A. Kraus       2013.3940000 
47140864 90071 A. Kraus       2013.3940000 
47141120 90071 A. Kraus       2013.3940000 
47141376 90071 A. Kraus       2013.3940000 
47141632 90071 A. Kraus       2013.3940000 
47141888 90071 A. Kraus       2013.3940000 
47142144 90071 A. Kraus       2013.3940000 
47142400 90071 A. Kraus       2013.3940000 
47142656 90071 A. Kraus       2013.3940000 
47142912 90071 A. Kraus       2013.3940000 
47143168 90071 A. Kraus       2013.3940000 
47143424 90071 A. Kraus       2013.3940000 
47143936 90071 A. Kraus       2013.3940000 
47144448 90071 A. Kraus       2013.3940000 
47144960 90071 A. Kraus       2013.3940000 
47145472 90071 A. Kraus       2013.3940000 
47145984 90071 A. Kraus       2013.3940000 
51013888 90071 A. Kraus       2014.3720000 
51014400 90071 A. Kraus       2014.3720000 
51014912 90071 A. Kraus       2014.3720000 
51015680 90071 A. Kraus       2014.3720000 
51016192 90071 A. Kraus       2014.3720000 
51016704 90071 A. Kraus       2014.3720000 


==> anc/datafile4.txt <==
Title: A Random Forest Approach to Identifying Young Stellar Object Candidates in the Lupus Star-Forming Region
Authors: Melton, E.
Table: Literature Search Results for Previously Identified Members
================================================================================
Byte-by-byte Description of file: datafile4.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label          Explanations
--------------------------------------------------------------------------------
   1-  4 A4     ---     Member-ID      The ID of the previously confirmed member
   6- 29 A24    ---     SIMBAD-Name    Identifier for source from a match to the SIMBAD database
  31- 45 A15    ---     Spec-Type      Spectral Type from literature search
  47- 58 A12    ---     Ref-Spec-Type  Reference for spectral type (1)
  60-128 A69    ---     Lada-Class     Lada Class (with reference(s)) (1)
--------------------------------------------------------------------------------
Note (1):   1 = Hughes et al. (1994);
            2 = Krautter et al. (1997); 
  	    3 = Comeron et al. (2003); 
	    4 = Allen et al. (2007); 
	    5 = Merin et al. (2008); 
	    6 = Mortier et al. (2011); 
	    7 = Comeron et al. (2013); 
	    8 = Alcala et al. (2014); 
	    9 = Muzic et al. (2014); 
	   10 = Dunham et al. (2015);
	   11 = Alcala et al. (2017); 
	   12 = This work
--------------------------------------------------------------------------------
1    Sz 65                    M0/K7           1/11         Class II (5, 11)                                                      
2    Sz 66                    M3              1, 8, 11     Class II (5, 10, 11)                                                  
3    2MASS J15394637-3451027  K4              2                                                                                  
4    Sz 67                    M4              1            Class III (5)                                                         
5    2MASS J15412189-3440150  M2.5            2            No IR excess (12)                                                     
6    AKC2006 18               M6.5            11           Class II (5, 11)                                                      
7    2MASS J15425759-3419285  M4              2            No IR excess (12)                                                     
8    AKC2006 19               M5              8, 11        Class II (5, 10, 11)                                                  
9    SSTc2d J1545689-341734   M5.5            11           Class II (5, 10, 11)                                                  
10   Sz 68                    K2              1, 11        Class II (5, 11)                                                      
11   Sz 69                    M1/M4.5         1/8, 11      Class II (5, 10, 11)                                                  
12   SSTc2d J154518.5-342125  M6.5            11           Class II (5, 10, 11)                                                  
13   Sz 129                   K7-M0/K7        1/11         Class II (11)                                                         
14   SSTc2d J160026.1-415356  M5.5            11           Class II (5, 10, 11)                                                  
15   Sz 130                   M1.5/M2         1/6, 8, 11   Class II (5, 6, 10, 11)                                               
16   MY Lup                   K0              1, 11        Class II (5, 10), Transitional Disk (11)                              
17   Sz 131                   M2/M3           1/11         Class II (5, 11)                                                      
18   SSTc2d J160143.3-413606  M6              6            Class III (5, 6, 10)                                                  
19   SSTc2d J160229.9-415111  M7              6            Class III (5, 6, 10)                                                  
20   J16052862-3846210        M6              7                                                                                  
21   2MASS J16053099-3845164  K2              2                                                                                  
22   NP Lup                   M1              2                                                                                  
23   Sz 88                    M1/M0           1/8, 11      Class II (11)                                                         
24   SSTc2d J160703.9_391112  M5.5/M4.5       6/11         Flat embeded source (5, 10), Sub-Luminous, Transitional Disk (6, 11)  
25   SONYC-LUP-3-1            M1.75           9            Flat embeded source (5, 10)                                           
26   Sz 90                    K7-M0/K7        1/11         Class II (5, 10, 11)                                                  
27   Sz 91                    M0.5/M1         1/8, 11      Class III (5, 10), Transitional Disk (11)                             
28   2MASS J16071370-3839238  K7              2                                                                                  
29   S Lup713                 M5.75/M5.5      4/8, 11      Class II (5, 10, 11)                                                  
30   Sz 94                    M4/M4.5         1/6          Class III (5)                                                         
31   Sz 95                    M1.5/M3.5       1/11         Class II (5, 10, 11)                                                  
32   SONYC-LUP-3-3            M6.5/M5.75      7/9          Class III (7)                                                         
33   Lup714                   M6              6            Class III (5)                                                         
34   2MASS J16075996-3857510  M0              2            IR excess (12)                                                        
35   J16080017-3902595        M5.25/M5.5      4/6, 8, 11   Class II (5, 6, 10, 11)                                               
36   SONYC-LUP-3-4            M7/M6.5         7/9          Class III (7)                                                         
37   Sz 96                    M1.5/M2/M1      1/6/11       Class II (5, 6, 10, 11)                                               
38   J16081497-3857145        M4.75/M5.5      4/11         Class II (5, 10, 11)                                                  
39   SONYC-LUP3-5/Par-Lup3-1  M7.5/M5.5/M6.25 3/6/9        Class III (5)                                                         
40   NQ Lup                   K7              2                                                                                  
41   Sz 97                    M3/M4.5/M4      1/6/8, 11    Class II (5, 6, 10, 11)                                               
42   Sz 98                    M0/K5/K7        1/6/11       Class II (5, 6, 10, 11)                                               
43   2MASS J16082279-3900591  M3.5            2            IR excess (12)                                                        
44   Sz 99                    M3.5/M4         1/6, 8, 11   Class II (5, 6, 10, 11)                                               
45   2MASS J16082519-3840558  M5              2                                                                                  
46   Sz 100                   M5/M4.5/M5.5    1, 3/6/8, 11 Class II (5, 6, 10), Transitional Disk (11)                           
47   2MASS J16082778-3900406  M1.5            2            No IR excess (12)                                                     
48   Lup607                   M5.5/M6.5       6/11         Class II (5, 11)                                                      
49   Sz 101                   M4/M4.5         1/6          Class III (5, 6, 10)                                                  
50   Sz 102/HH 228            K0/K2           1/6, 11      Class I (5), Class 0/I (6, 10), Class II (11)                         
51   Sz 103                   M4/M4.5         1, 8, 11/6   Class II (5, 6, 10, 11)                                               
52   Sz 104                   M5/M5.5         1, 8, 11/6   Class II (6, 10, 11)                                                  
53   2MASS J16083156-3847292  M2              2                                                                                  
54   J16083304-3852224        M7.5            7            Class III (7)                                                         
55   HR 6000                  A3              1            Class III (5)                                                         
56   HR 5999                  A7              1            Infrared Excess in SED fit (1)                                        
57   J16083547-3900358        M6.5            7            Class III (7)                                                         
58   Par-Lup3-2               M6/M5           3/6          Class III (5)                                                         
59   SSTc2d J160836.2-392302  K6/K5           2, 11/7      Class II (7), Transitional Disk (11)                                  
60   J16083733-3923109/Lup706 M7.75/M7.5      4/8, 11      Class II (5, 11), Sub-Luminous (11)                                   
61   J16083974-3929228        M5              7            IR excess (12)                                                        
62   Sz 106                   M0/M2.5/M0.5    1/3/8, 11    Class II (5, 10, 11), Sub-Luminous (11)                               
63   Sz 107                   M5.5/M6.5       1/6          Class III (5, 6, 10)                                                  
64   Sz 108                   M1/M3           1/3          Class III (5)                                                         
65   Sz 108B                  M6/M5.5/M5      3/6/11       Class II (10, 11)                                                     
66   Sz 109                   M5.5/M6.5       1/3          Class III (5)                                                         
67   S Lup617                 M6              6            Class III (5)                                                         
68   Par-Lup3-3               M4.5/M4         3/8, 11      Class II (5, 10, 11)                                                  
69   Par-Lup3-4               M5/M4.5         3/8, 11      Class II (5, 10, 11), Sub-Luminous (11)                               
70   Sz 110                   M2/M4.5/M3/M4   1/3/6/8, 11  Class II (5, 6, 10, 11)                                               
71   2MASS J16085324-3914401  M3              11           Class II (5, 10, 11)                                                  
72   J16085373-3914367        M5.5            4            Class II (5, 10)                                                      
73   2MASS J16085427-3906057  K2              2                                                                                  
74   2MASS J16085529-3848481  M3/M6.5         6/11         Class II (5, 6, 10, 11)                                               
75   Sz 112                   M4/M6/M5        1/3/8, 11    Class II (5, 10), Transitional Disk (11)                              
76   Sz 113                   M4/M6/M1.5/M4.5 1/3/6/8, 11  Class II (5, 6, 10, 11)                                               
77   J16085953-3856275        M8/M8.5         4, 9/8, 11   Class II (5, 10, 11)                                                  
78   SSTc2d J160901.4_392512  M3.5/M4         6/8, 11      Class II (5, 6, 10, 11)                                               
79   Sz 114                   M4/M5.5/M4.8    1, 6/3/8, 11 Class II (5, 6, 10, 11)                                               
80   J16090452-3921125        M5              7            Class III (7)                                                         
81   Sz 115                   M4/M4.5         1/8, 11      Class II (5, 11), Class III (10)                                      
82   Lup608s                  M5.5            6            Class III (5)                                                         
83   J16091570-3851396        M5              7            Class III (7)                                                         
84   Lup710                   M4.5            6            Class III (5)                                                         
85   J16092279-3855506        M5              7            Class III (7)                                                         
86   J16092320-3855547        M3.5/M4         2/7          Class III (7)                                                         
87   SSTc2d J160927.0-383628  M4.5            11           Class II (5, 11)                                                      
88   2MASS J16092739-3850186  M0.5            2                                                                                  
89   J16092800-3848538        M5.5            7                                                                                  
90   2MASS J16093953-3855070  K5              2                                                                                  
91   Sz 116                   M1.5            1            Class III (5)                                                         
92   Sz 117                   M2/M3.5         1/11         Class II (5, 10, 11)                                                  
93   Sz 118                   K6/K7/K5        1/6/11       Class II (5, 6, 10, 11)                                               
94   Lup650                   M3.5            6            Class III (5)                                                         
95   2MASS J16095399-3923275  M1.5            2                                                                                  
96   Lup810s                  K0              6            Class III (5)                                                         
97   Lup818s                  M6              6, 8, 11     Class II (5, 6, 10, 11)                                               
98   Sz 119                   M4              1            Class III (5)                                                         
99   2MASS J16100133-3906449  M6.5            11           Class II (5, 11), Class III (10)                                      
100  Sz 121                   M3              1            Class III (5)                                                         
101  SSTc2d J161013.1_384617  M4              6            Flat - embedded (5, 6), Class II (10)                                 
102  J16101386-3759589        M6              7            Class III (7)                                                         
103  Sz 122                   M2              1            Class III (5)                                                         
104  SSTc2d J161018.6-383613  M5              11           Class II (5, 11), Class III (10)                                      
105  SSTc2d J161019.8_383607  M6/M6.5         6/11         Class II (5, 6, 10, 11)                                               
106  SSTc2d J161029.6_392215  M5.5/M4.5       6/11         Class II (5, 6, 10), Transitional Disk (11)                           
107  J16103062-3831517        M6              7            Class III (7)                                                         
108  J16103323-3830234        M4.5            7            Class III (7)                                                         
109  J16104192-3823046        M5              7            Class III (7)                                                         
110  Sz 123                   M1              1, 8, 11     Class II (5, 10), Transitional Disk (11)                              
111  J16105899-3914514        M5              7            Class III (7)                                                         
112  2MASS J16111287-3905131  M2              2                                                                                  
113  SONYC-Lup3-12            <M1             9                                                                                  
114  SSTc2d J161131.9_381110  M2.5            6            Class III (5, 6, 10)                                                  
115  J16113801-384135         M2/M2.5         2/7          Class III (5)                                                         
116  SSTc2d J161144.9_383245  M6.5            6            Class III (5, 6, 10)                                                  
117  Lup802s                  M5.5            6            Class III (5)                                                         
118  Sz 124                   K7-M0           1            Class III (5)                                                         
119  SST-Lup3-1               M6/M5           6/8, 11      Class II (5, 6, 10, 11)                                               
120  2MASS J16120140-3840276  K5              2                                                                                  
121  J16120761-3813242        M4.5            7            Class III (7)                                                         
122  J16121046-3909040        M6.5            7            Class III (7)                                                         
123  J16122559-3817428        M6              7            Class III (7)                                                         
124  SSTc2d J161243.8-381503  M1              11           Class II (5, 10, 11)                                                  
125  2MASS J16130240-4004329  K7              2                                                                                  
126  2MASS J16131267-3803513  K5              2                                                                                  
127  2MASS J16142637-3807597  K7              2            No IR excess (12)                                                     
128  HD 147402                G3              2            No IR excess (12)                                                     
E-1  CD-33 10568              K0              2                                                                                  
E-2  2MASS J15342313-3300087  K7-M0           2                                                                                  
E-3  J153703.1-331927         M5              7                                                                                  
E-4  J153735.0-340240         M4              7                                                                                  
E-5  2MASS J15411053-3454462  M4.5            2                                                                                  
E-6  CD-32 11039              K1              2                                                                                  
E-7  Sz 70                    M5              1            No Infrared Excess (1)                                                
E-8  Sz 71                    M2/M1.5         1/8, 11      Class II (11)                                                         
E-9  2MASS J15470841-3540195  K5              2                                                                                  
E-10 Sz 72                    M3/M2           1/8, 11      Class II (11)                                                         
E-11 Sz 73                    M0/K7           1/8, 11      Class II (11)                                                         
E-12 Sz 74                    M1.5/M3.5       1/8, 11      Class II (11)                                                         
E-13 2MASS J15480893-3452531  M2.5            2                                                                                  
E-14 2MASS J15484253-3520066  M4              2                                                                                  
E-15 2MASS J15485411-3513186  K6              2                                                                                  
E-16 Sz 75                    K7-M0/K6        1/11         Class II (11)                                                         
E-17 Sz 76                    M1/M4.5         1/11         Transitional Disk (11)                                                
E-18 Sz 77                    M0/K7           1/11         Class II (11)                                                         
E-19 Sz 126                   K7-M0           1            Infrared Excess (1)                                                   
E-20 Sz 127                   M5              1            No Infrared Excess (1)                                                
E-21 Sz 128                   M1.5            1            No Infrared Excess (1)                                                
E-22 SSTc2d J155925.2-423507  M4.5/M5         6/11         Class II (5, 11)                                                      
E-23 RY Lup                   K4/K2           1/11         Transitional Disk (11)                                                
E-24 SSTc2d J160000.6-422158  M4.5            11           Class II (5, 11)                                                      
E-25 SSTc2d J160002.4-422216  M3.5/M4         6/11         Class II (5, 11)                                                      
E-26 2MASS J16014943-4026192  K7              2                                                                                  
E-27 NN Lup                   K3              2                                                                                  
E-28 EX Lup                   M0              1, 11        Class II (11)                                                         
E-29 Sz 133                   K2/K5           1, 6/11      Class II (5), Sub-Luminous, Below ZAMS (11)                           
E-30 J160348.1-414044         M6.5            7                                                                                  
E-31 CD-39 10292              K3              2                                                                                  
E-32 J160359.6-421356         M6              7                                                                                  
E-33 CD-38 10866              G9              2                                                                                  
E-34 SSTc2d J160830.7-382827  K2              11           Class II (5), Transitional Disk (11)                                  
E-35 2MASS J16083266-3934097  M4              2                                                                                  
E-36 Sz 105                   M4              1            No Infrared Excess (1)                                                
E-37 2MASS J16085429-3946046  M3.5            2                                                                                  
E-38 Sz 111                   M1.5/M1         1/8, 11      Class II (5), Transitional Disk (11)                                  
E-39 J16085575-3826330        M5.5            7                                                                                  
E-40 Sz 134                   M1              1            No Infrared Excess (1)                                                
E-41 2MASS J16100478-4016122  K2              2                                                                                  
E-42 SSTc2d J161344.1-373646  M5              11           Class II (5, 11)                                                      
E-43 2MASS J16135783-3913448  M4              2                                                                                  
E-44 2MASS J16155664-3947163  M0.5            2                                                                                  
E-45 HD 147048                G8              2                                                                                  


==> anc/datafile5.txt <==
Title: A Random Forest Approach to Identifying Young Stellar Object Candidates in the Lupus Star-Forming Region
Authors: Melton, E.
Table: Previously Identified Member Catalog Information
================================================================================
Byte-by-byte Description of file: datafile5.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label        Explanations
--------------------------------------------------------------------------------
   1-  4 A4     ---      Member-ID    The ID of the previously confirmed member
   6-  7 I2     h        RAh          Right Ascension 2000 (hours)
   9- 10 I2     min      RAm          Right Ascension 2000 (minutes)
  12- 16 F5.2   s        RAs          Right Ascension 2000 (seconds)
  18- 20 I3     deg      DEd          Declination 2000 (degree and sign)
  22- 23 I2     arcmin   DEm          Declination 2000 (minutes)
  25- 28 F4.1   arcsec   DEs          Declination 2000 (seconds)
  30- 35 F6.2   mas/yr   pmRA-(IRAC)  Proper motion in the right ascension measured with IRAC
  37- 40 F4.2   mas/yr e_pmRA-(IRAC)  Error in the measured proper motion in the right ascension measured with IRAC
  42- 47 F6.2   mas/yr   pmDE-(IRAC)  Proper motion in the declination measured with IRAC
  49- 53 F5.2   mas/yr e_pmDE-(IRAC)  Error in the measured proper motion in the declination measured with IRAC
  55- 60 F6.2   mas/yr   pmRA-(Gaia)  Proper motion in the right ascension from Gaia
  62- 65 F4.2   mas/yr e_pmRA-(Gaia)  Error in the measured proper motion in the right ascension from Gaia
  67- 72 F6.2   mas/yr   pmDE-(Gaia)  Proper motion in the declination from Gaia
  74- 77 F4.2   mas/yr e_pmDE-(Gaia)  Error in the measured proper motion in the declination from Gaia
  79- 82 F4.2   mas      plx          Parallax measurement from Gaia
  84- 87 F4.2   mas    e_plx          Error in the measured parallax from Gaia
  89- 93 F5.2   mag      G            G magnitude from Gaia
  95- 99 F5.2   mag      i            i magnitude from DENIS
 101-104 F4.2   mag    e_i            Error in the i magnitude from DENIS
 106-110 F5.2   mag      J            Combined J magnitude from DENIS and 2MASS
 112-115 F4.2   mag    e_J            Error in the combined J magnitude from DENIS and 2MASS
 117-121 F5.2   mag      H            H magnitude from 2MASS
 123-126 F4.2   mag    e_H            Error in the H magnitude from 2MASS
 128-132 F5.2   mag      K[s]         Combined K_[s] magnitude from DENIS and 2MASS
 134-137 F4.2   mag    e_K[s]         Error in the combined K_[s] magnitude from DENIS and 2MASS
 139-143 F5.2   mag      [3.6]        [3.6] magnitude measured with IRAC
 145-148 F4.2   mag    e_[3.6]        Error in the [3.6] magnitude measured with IRAC
 150-154 F5.2   mag      [4.5]        [4.5] magnitude measured with IRAC
 156-159 F4.2   mag    e_[4.5]        Error in the [4.5] magnitude measured with IRAC
 161-166 F6.4   ---      RF-Prob      Probability of Membership to the Lupus star-forming region from the Random Forest classifier
 168-175 A8     ---      Notes        Notes indicating if the member was removed from the member list or not included in the constrained member list (1)
--------------------------------------------------------------------------------
Note (1): rm. are sources that were not included in the training set.  
	  con. are sources not included in the constrained member training set.
--------------------------------------------------------------------------------
1    15 39 27.77 -34 46 17.3                          -13.27 0.12 -22.24 0.07 6.44 0.05 11.28 10.38 0.03  8.99 0.03  8.31 0.07  7.92 0.02                       0.7040        
2    15 39 28.29 -34 46 18.3                          -13.60 0.20 -21.57 0.12 6.36 0.08 12.39 11.21 0.02 10.22 0.03  9.54 0.03  9.06 0.02  9.01 0.13  8.94 0.13 0.6347        
3    15 39 46.37 -34 51  3.0                          -15.25 0.09 -22.33 0.05 6.40 0.04 11.86 10.74 0.03  9.65 0.02  8.99 0.03  8.84 0.02             8.64 0.13 0.5313        
4    15 40 38.25 -34 21 36.8 -21.09 2.53 -30.45  1.74 -30.47 0.24 -35.55 0.16 9.09 0.13 12.92            10.00 0.02  9.36 0.02  9.12 0.02             8.83 0.13 0.4387 con.   
5    15 41 21.88 -34 40 15.2 -12.69 3.07 -23.08  2.98 -19.24 0.09 -26.19 0.06 7.28 0.05 13.78 12.31 0.02 11.09 0.02 10.41 0.02 10.20 0.02  9.99 0.13  9.95 0.13 0.4302        
6    15 41 40.79 -33 45 19.0 -13.77 1.34 -21.50  8.98 -19.09 0.57 -21.11 0.40 6.70 0.35 18.67            14.66 0.03 14.02 0.04 13.56 0.04 12.95 0.13 12.62 0.13 0.5478        
7    15 42 57.59 -34 19 28.7  -9.36 3.16 -18.09  6.14                                   14.05 12.28 0.02 10.88 0.02 10.20 0.02  9.95 0.02  9.69 0.13  9.65 0.13 0.5752        
8    15 44 57.89 -34 23 39.4 -11.98 3.21 -16.80  2.31 -19.05 0.26 -22.13 0.22 6.54 0.14 16.45 14.87 0.03 12.98 0.02 12.42 0.02 12.13 0.03 11.73 0.13 11.59 0.13 0.4975        
9    15 45  8.88 -34 17 33.6                          -15.58 0.39 -21.81 0.28 6.45 0.20 12.13 10.79 0.05 10.08 0.03  9.40 0.03  8.90 0.02                       0.7072        
10   15 45 12.86 -34 17 30.7                                                             9.66  9.21 0.04  7.52 0.02  6.84 0.03  6.47 0.02                       0.7492        
11   15 45 17.40 -34 18 28.5                                                            12.60 11.58 0.02 10.32 0.02  9.64 0.03  9.07 0.02                       0.7935        
12   15 45 18.51 -34 21 24.8  -9.68 2.26 -18.16  2.69                                   16.16 14.36 0.03 11.63 0.02 10.95 0.03 10.48 0.02  9.57 0.13  9.09 0.13 0.8690        
13   15 59 16.46 -41 57 10.5                          -10.46 0.09 -23.11 0.06 6.18 0.05 11.52 10.21 0.02  9.57 0.02  8.89 0.02  8.45 0.02                       0.7997        
14   16  0 26.12 -41 53 55.5  -5.06 2.26 -21.21  4.22 -10.23 0.18 -22.57 0.13 6.09 0.09 15.19 13.59 0.03 11.74 0.02 11.06 0.02 10.74 0.02 10.27 0.13 10.05 0.13 0.7515        
15   16  0 31.03 -41 43 37.1  -5.48 2.73 -23.37  3.08 -10.86 0.08 -23.17 0.05 6.24 0.04 12.92 11.58 0.02 10.44 0.02  9.76 0.03  9.51 0.02  9.10 0.13  8.77 0.13 0.7662        
16   16  0 44.51 -41 55 31.2                          -11.43 0.10 -23.40 0.07 6.39 0.05 10.74  9.75 0.04  9.28 0.02  8.60 0.03  8.29 0.02                       0.7522        
17   16  0 49.41 -41 30  4.2 -10.64 5.38 -19.81  4.28 -11.18 0.11 -23.67 0.07 6.24 0.05 13.35 12.42 0.03 10.94 0.02 10.26 0.02  9.88 0.02  8.93 0.13  8.62 0.13 0.8365        
18   16  1 43.25 -41 36  5.6  -2.36 0.86  -3.76  2.40                                   11.59 10.12 0.02  9.15 0.02  8.47 0.03  8.22 0.02             8.31 0.13 0.0470 rm.    
19   16  2 29.90 -41 51 11.1  -0.87 2.75  -2.41  4.40                                   12.62 11.48 0.04 10.09 0.02  9.41 0.02  9.16 0.02  9.02 0.13  9.08 0.13 0.1220 rm.    
20   16  5 28.62 -38 46 21.2                          -14.58 0.25 -23.33 0.16 6.66 0.11 16.27            12.64 0.02 12.08 0.02 11.79 0.02                       0.5838        
21   16  5 30.98 -38 45 16.5                           -2.94 0.06  -0.25 0.04 1.50 0.03 13.33            11.84 0.02 11.53 0.03 11.45 0.02                       0.0130 rm.    
22   16  5 33.29 -38 37 45.3                          -19.14 0.08 -30.11 0.05 7.90 0.04 13.35            10.77 0.02 10.09 0.03  9.90 0.02                       0.4137 con.   
23   16  7  0.59 -39  2 19.8                          -11.17 0.10 -22.95 0.06 6.31 0.05 11.96 10.65 0.02  9.66 0.02  8.98 0.03  8.45 0.02                       0.7600        
24   16  7  3.84 -39 11 11.5  -5.21 1.01 -19.97  0.92                                   17.47            14.11 0.04 13.43 0.04 12.89 0.06 11.97 0.13 11.18 0.13 0.6233        
25   16  7  8.55 -39 14  7.7  -4.83 1.31 -21.73  1.30 -12.10 0.85 -24.01 0.61 5.69 0.41  9.89            11.76 0.05 11.08 0.03 10.23 0.02  8.75 0.13  8.12 0.13 0.7578 con.   
26   16  7 10.07 -39 11  3.5                           -9.28 0.11 -25.43 0.06 6.23 0.04 11.25  9.98 0.02  9.46 0.02  8.78 0.02  8.37 0.02                       0.7532        
27   16  7 11.59 -39  3 47.6  -5.18 0.20 -19.93  1.08 -10.20 0.15 -22.85 0.08 6.29 0.06 12.79 11.31 0.02 10.44 0.02  9.76 0.02  9.61 0.02  9.52 0.13  9.50 0.13 0.4765        
28   16  7 13.69 -38 39 24.1                                                            11.86 10.69 0.02  9.59 0.02  8.91 0.02  8.82 0.02                       0.5413        
29   16  7 37.73 -39 21 38.9  -6.88 1.83 -19.11  1.00 -11.26 0.40 -22.99 0.21 5.73 0.15 17.21            13.24 0.03 12.57 0.03 12.13 0.03 11.49 0.13 11.16 0.13 0.6768        
30   16  7 49.60 -39  4 29.0  -5.22 0.75 -30.08  0.50 -10.53 0.12 -34.80 0.07 8.61 0.07 14.34            11.45 0.02 10.80 0.02 10.56 0.02 10.30 0.13 10.25 0.13 0.4227 con.   
31   16  7 52.30 -38 58  6.2  -6.83 0.88 -18.02  0.20 -10.85 0.13 -23.39 0.07 6.32 0.08 13.72            10.89 0.02 10.21 0.03  9.96 0.02  9.55 0.13  9.38 0.13 0.7492        
32   16  7 55.18 -39  6  3.9  -5.17 0.83 -20.16  1.65 -10.69 0.37 -23.69 0.23 6.14 0.19 15.54            12.32 0.02 11.64 0.03 11.34 0.02 10.89 0.13 10.81 0.13 0.6203        
33   16  7 58.89 -39 24 35.0  -8.48 1.90 -19.08  0.98 -10.56 0.25 -23.29 0.15 6.16 0.11 16.28 14.65 0.04 12.58 0.02 11.92 0.03 11.59 0.02 11.22 0.13 11.16 0.13 0.6050        
34   16  7 59.97 -38 57 51.1                                                                  10.81 0.03  9.61 0.02  8.93 0.03  8.69 0.02  9.25 0.13  8.55 0.13 0.6765        
35   16  8  0.17 -39  2 59.6  -6.34 1.04 -17.08  1.01 -11.43 0.20 -23.56 0.12 6.25 0.11 15.69 14.12 0.04 12.11 0.03 11.43 0.03 11.04 0.02 10.49 0.13 10.20 0.13 0.7665        
36   16  8  4.76 -39  4 49.6  -5.56 1.72 -21.16  1.59 -11.53 0.52 -22.42 0.34 6.56 0.31 18.04 16.47 0.10 13.77 0.03 13.09 0.03 12.56 0.02 12.06 0.13 11.96 0.14 0.5748        
37   16  8 12.63 -39  8 33.7                          -10.10 0.10 -23.41 0.06 6.39 0.05 10.36 10.34 0.03  9.45 0.02  8.77 0.02  8.60 0.02             7.06 0.13 0.6122        
38   16  8 14.97 -38 57 14.7  -5.21 1.56 -19.44  2.06                                   16.96            14.41 0.05 13.73 0.04 12.83 0.03 11.67 0.13 11.13 0.13 0.6152        
39   16  8 16.04 -39  3  4.5  -7.58 0.72 -18.83  1.99 -12.03 0.39 -23.74 0.20 6.11 0.19 16.41 14.89 0.05 12.31 0.02 11.63 0.02 11.18 0.02 10.66 0.13 10.55 0.13 0.7415        
40   16  8 18.24 -38 44  5.2                                                            11.85 10.57 0.03  9.56 0.02  8.92 0.03  8.70 0.02                       0.6123        
41   16  8 21.80 -39  4 21.5  -4.69 1.26 -19.43  0.21  -9.14 0.12 -24.14 0.07 6.34 0.07 14.22 12.77 0.03 11.21 0.02 10.53 0.02 10.21 0.02  9.79 0.13  9.55 0.13 0.7448        
42   16  8 22.49 -39  4 46.6                           -9.59 0.09 -24.47 0.05 6.40 0.05  9.64  9.78 0.03  8.74 0.02  8.06 0.05  7.65 0.02             6.24 0.13 0.7525        
43   16  8 22.79 -39  0 59.1  -5.08 0.71 -17.91  0.46 -10.17 0.08 -23.68 0.05 6.23 0.05 13.48 12.01 0.03 10.87 0.02 10.19 0.03  9.95 0.02  9.64 0.13  9.44 0.13 0.6608        
44   16  8 24.04 -39  5 49.5  -3.02 0.23 -20.06  1.62  -9.00 0.15 -23.61 0.09 6.29 0.09 14.91 13.64 0.03 11.82 0.02 11.14 0.02 10.70 0.02 10.12 0.13  9.82 0.13 0.7405        
45   16  8 25.19 -38 40 55.9                                                            14.40 12.90 0.03 11.40 0.02 10.72 0.02 10.48 0.02                       0.5378        
46   16  8 25.76 -39  6  1.3  -5.79 1.56 -19.39  0.66                                   14.87 13.03 0.03 10.98 0.02 10.35 0.02  9.90 0.02  9.15 0.13  8.79 0.13 0.8850        
47   16  8 27.78 -39  0 40.7  -5.22 1.20 -19.44  0.99 -10.23 0.07 -23.20 0.04 6.30 0.04 13.16 11.87 0.02 10.65 0.02  9.97 0.02  9.73 0.02  9.54 0.13  9.53 0.13 0.5507        
48   16  8 28.12 -39 13  9.8 -10.42 2.23 -15.80  1.63 -14.86 0.33 -20.54 0.22 5.71 0.21 17.68 16.11 0.07 13.74 0.09                       12.13 0.13 11.93 0.14 0.6048 con.   
49   16  8 28.43 -39  5 32.5   0.92 6.27 -26.34  9.28                                   13.90 12.22 0.02 10.39 0.02  9.72 0.02  9.38 0.02  9.16 0.13  8.83 0.13 0.7397        
50   16  8 29.74 -39  3 11.1  -4.71 1.25 -16.95  1.14                                   14.76 14.17 0.05 14.01 0.04 13.33 0.04 12.37 0.03 10.46 0.13  9.51 0.13 0.6232 con.   
51   16  8 30.27 -39  6 11.3   0.11 3.30 -21.46  8.35  -9.38 0.17 -23.38 0.10 6.27 0.11 14.40 12.71 0.03 11.19 0.02 10.51 0.02 10.15 0.02  9.58 0.13  9.38 0.14 0.7600        
52   16  8 30.81 -39  5 48.9  -2.38 6.15 -20.21  3.36  -9.45 0.17 -24.21 0.11 6.04 0.09 15.13 13.56 0.03 11.66 0.02 11.00 0.02 10.65 0.02  9.97 0.13  9.69 0.13 0.7565        
53   16  8 31.55 -38 47 29.3                                                            12.12 10.73 0.03  9.50 0.02  8.82 0.02  8.54 0.02                       0.7058        
54   16  8 33.04 -38 52 22.6  -6.89 1.37 -18.65  1.30 -11.57 0.28 -22.35 0.17 6.32 0.14 17.00 15.45 0.05 12.86 0.02 12.25 0.02 11.90 0.02 11.42 0.13 11.32 0.13 0.6098        
55   16  8 34.28 -39  6 18.5                           -8.95 0.15 -23.01 0.08 6.21 0.07  7.81  8.58 0.04  5.88 0.02  5.20 0.03  4.33 0.03                       0.7472        
56   16  8 34.58 -39  5 34.3                                                             6.61  8.65 0.04  6.66 0.02  6.71 0.06  6.67 0.02             6.66 0.13 0.5161 con.   
57   16  8 35.46 -39  0 36.0  -4.09 1.92 -16.80  2.02                                   15.49 13.83 0.03 11.54 0.03 11.00 0.03 10.60 0.02 10.12 0.13 10.06 0.13 0.6715        
58   16  8 35.78 -39  3 48.0  -7.45 0.76 -18.03  1.56 -10.87 0.15 -23.85 0.10 6.03 0.09 14.64 13.09 0.03 11.23 0.02 10.73 0.03 10.32 0.02  9.99 0.13  9.91 0.13 0.6718        
59   16  8 36.18 -39 23  2.6                           -9.83 0.10 -23.43 0.06 6.51 0.05 11.64 10.34 0.03  9.51 0.02  8.83 0.02  8.51 0.02             6.95 0.13 0.7722        
60   16  8 37.33 -39 23 11.1  -5.46 0.21 -24.42  1.06 -12.46 1.80 -24.02 0.87           18.06            14.55 0.06 13.87 0.05 13.59 0.05 12.54 0.13 12.18 0.13 0.5408 con.   
61   16  8 39.76 -39  6 25.4 -12.09 4.88 -20.95  0.15 -11.15 0.09 -23.59 0.06 6.19 0.06 12.52 11.55 0.03 10.82 0.03 10.14 0.02  9.82 0.02  8.95 0.13  8.47 0.13 0.7732        
62   16  8 39.77 -39 29 23.1                          -17.90 0.18 -32.35 0.11 7.87 0.08 14.98 13.44 0.03 11.73 0.02 11.15 0.02 10.92 0.02 10.55 0.13 10.46 0.13 0.5179 con.   
63   16  8 41.80 -39  1 37.1  -5.39 0.79 -17.08  0.16                                   14.74 13.22 0.03 11.23 0.02 10.62 0.03 10.30 0.02  9.93 0.13  9.86 0.13 0.6707        
64   16  8 42.73 -39  6 18.4  -5.13 5.21 -13.14  7.92 -11.30 0.09 -26.72 0.06 6.61 0.05 11.93 10.71 0.03  9.63 0.03  8.95 0.03  8.77 0.03  9.03 0.13  8.61 0.13 0.5497        
65   16  8 42.87 -39  6 14.8  -5.58 1.40 -15.70  0.38 -10.85 0.20 -21.58 0.14 5.92 0.12 15.95                                              9.82 0.13  9.50 0.13 0.7475        
66   16  8 48.16 -39  4 19.3  -6.72 0.99 -19.44  0.39                                   15.18 13.61 0.03 11.40 0.02 10.82 0.02 10.49 0.02 10.08 0.13 10.00 0.13 0.7192        
67   16  8 48.18 -39  9 19.9  -3.19 0.76 -18.85  0.38  -9.71 0.24 -23.16 0.15 5.79 0.15 16.62 14.96 0.04 12.87 0.03 12.26 0.02 11.96 0.02 11.52 0.13 11.43 0.13 0.5483        
68   16  8 49.40 -39  5 39.3  -5.62 5.25 -17.89 11.30                                   12.24 10.54 0.04  9.96 0.02  9.28 0.02  8.99 0.02  8.68 0.13  8.22 0.13 0.7282        
69   16  8 51.44 -39  5 30.5  -3.54 0.64 -18.94  0.99  -7.14 0.98 -23.62 0.60 6.63 0.61 16.00            14.19 0.06 13.51 0.04 12.82 0.04 12.08 0.13 11.70 0.14 0.5281 con.   
70   16  8 51.56 -39  3 17.8  -1.38 0.48 -18.89  0.64  -9.58 0.09 -23.39 0.05 6.27 0.05 13.29 12.28 0.03 10.80 0.02 10.12 0.02  9.67 0.02  9.00 0.13  8.56 0.13 0.7860        
71   16  8 53.24 -39 14 40.3  -6.58 1.54 -20.70  0.55 -10.13 0.17 -23.46 0.10 5.96 0.10 12.74 11.30 0.03 10.44 0.02  9.76 0.03  9.44 0.02  8.97 0.13  8.72 0.13 0.7887        
72   16  8 53.73 -39 14 36.9  -5.42 2.82 -20.09  1.52  -6.87 3.47 -20.12 1.78           15.03            12.88 0.07 12.20 0.08 11.72 0.04 11.00 0.13 10.67 0.13 0.5186        
73   16  8 54.26 -39  6  5.8                           -8.65 0.09 -23.06 0.06 6.43 0.06 10.43             8.91 0.03  8.38 0.05  8.21 0.03             8.19 0.13 0.5603        
74   16  8 55.27 -38 48 48.1                          -11.32 0.26 -23.64 0.16 6.35 0.13 16.83            12.99 0.03 12.40 0.02 12.02 0.02            11.02 0.13 0.6733        
75   16  8 55.53 -39  2 34.0  -5.65 0.50 -20.79  0.30 -10.31 0.15 -24.32 0.09 6.24 0.08 14.23            10.91 0.02 10.23 0.03  9.93 0.02  9.29 0.13  9.09 0.13 0.8175        
76   16  8 57.81 -39  2 22.9  -3.84 1.23 -18.96  0.97 -10.24 0.15 -23.36 0.09 6.13 0.08 15.37            12.32 0.02 11.64 0.03 11.20 0.02 10.30 0.13  9.82 0.13 0.7330        
77   16  8 59.54 -38 56 27.7  -6.53 1.10 -18.68  1.34  -9.87 0.47 -23.53 0.30 6.66 0.28 18.49            13.90 0.03 13.29 0.03 12.84 0.03 12.09 0.13 11.72 0.13 0.6143        
78   16  9  1.41 -39 25 12.0  -5.78 0.67 -17.57  0.28  -9.84 0.15 -23.80 0.08 6.09 0.08 13.37            11.01 0.02 10.33 0.02 10.06 0.02  9.28 0.13  9.30 0.13 0.6122        
79   16  9  1.85 -39  5 12.6                           -9.66 0.09 -23.93 0.06 6.16 0.05 13.40            10.32 0.03  9.64 0.03  9.28 0.02             7.96 0.13 0.7865        
80   16  9  4.53 -39 21 12.7  -6.12 0.32 -19.41  0.48                                   13.89            10.68 0.02 10.01 0.02  9.76 0.02  9.42 0.13  9.36 0.13 0.7197        
81   16  9  6.21 -39  8 52.0  -6.38 0.34 -20.20  0.41 -11.14 0.13 -24.23 0.09 6.33 0.09 14.53            11.32 0.03 10.64 0.03 10.44 0.03 10.04 0.13  9.91 0.13 0.6504        
82   16  9  8.50 -39  3 43.2  -6.29 0.73 -18.98  0.28  -9.93 0.21 -23.77 0.11 6.24 0.09 15.69            12.20 0.03 11.64 0.03 11.36 0.03 10.94 0.13 10.87 0.13 0.5818        
83   16  9 15.70 -38 51 39.7 -15.51 1.65 -25.51  0.40 -18.35 0.13 -28.64 0.08 7.59 0.06 15.14            12.05 0.02 11.50 0.03 11.22 0.02 10.93 0.13 10.86 0.13 0.4127 con.   
84   16  9 17.13 -39 27  9.8                          -19.18 0.29 -26.71 0.18 7.63 0.18 17.26            13.55 0.03 13.04 0.03 12.66 0.03 12.27 0.13 12.21 0.17 0.4840 con.   
85   16  9 22.80 -38 55 50.6                          -10.97 0.12 -23.91 0.08 6.36 0.06 14.06            10.83 0.03 10.22 0.03  9.91 0.03  9.61 0.13  9.59 0.13 0.6172        
86   16  9 23.21 -38 55 54.9                                                            13.06            10.07 0.02  9.39 0.03  9.15 0.03             8.88 0.13 0.5702        
87   16  9 26.98 -38 36 27.1                           -9.51 0.19 -22.90 0.11 6.28 0.09 15.37            12.11 0.03 11.43 0.03 10.78 0.02  9.89 0.13  9.49 0.13 0.8355        
88   16  9 27.38 -38 50 18.6                                                            13.01             9.46 0.03  8.83 0.03  8.57 0.03             8.46 0.13 0.6412        
89   16  9 28.01 -38 48 53.7                          -10.03 0.18 -22.12 0.11 6.17 0.08 15.51            11.94 0.02 11.32 0.03 11.00 0.02            10.59 0.13 0.7085        
90   16  9 39.52 -38 55  7.3                          -10.52 0.08 -22.23 0.05 6.18 0.04 10.93  9.94 0.04  8.84 0.03  8.21 0.02  7.99 0.02                       0.6008        
91   16  9 42.58 -39 19 40.9 -15.12 5.46 -29.69  6.98 -15.31 0.06 -26.32 0.04 6.83 0.04 13.20 11.64 0.02 10.43 0.03  9.75 0.03  9.51 0.03  9.43 0.13  9.39 0.13 0.5487        
92   16  9 44.36 -39 13 30.4  -5.83 2.80 -21.59  3.43  -8.25 0.11 -24.45 0.05 6.31 0.05 12.74 11.32 0.02 10.29 0.02  9.61 0.03  9.27 0.02  8.95 0.13  8.51 0.13 0.7583        
93   16  9 48.64 -39 11 17.1                          -10.20 0.09 -23.65 0.05 6.10 0.05 10.73 10.17 0.02  9.35 0.02  8.67 0.02  8.25 0.02             6.83 0.13 0.7767        
94   16  9 49.87 -38 49  3.2  -9.34 3.58 -12.29  3.43 -16.76 0.89 -19.03 0.49 5.72 0.39 19.22            15.39 0.06 14.76 0.06 14.38 0.08 14.03 0.13 13.95 0.13 0.4380 con.   
95   16  9 54.00 -39 23 27.7                                                            13.11 10.81 0.02  9.72 0.02  9.04 0.03  8.73 0.02                       0.8310        
96   16  9 54.51 -39 12  3.4   7.03 0.56   1.46  1.57   2.92 0.18  -3.28 0.11           13.64 12.01 0.04 11.68 0.04 11.00 0.03 10.82 0.03 10.75 0.13 10.84 0.13 0.0020 rm.    
97   16  9 56.30 -38 59 51.8  -7.86 1.09 -23.17  2.47  -9.15 0.21 -24.16 0.14 6.37 0.11 16.85 15.21 0.04 13.01 0.03 12.39 0.04 11.99 0.03 11.33 0.13 11.03 0.13 0.6693        
98   16  9 57.08 -38 59 48.1  -3.02 3.09 -20.78  2.24                                   13.38 11.60 0.02 10.28 0.02  9.60 0.03  9.37 0.02  9.16 0.13  9.15 0.13 0.5757        
99   16 10  1.33 -39  6 45.1  -7.32 0.89 -20.40  0.28  -9.36 0.35 -23.41 0.21 5.19 0.18 14.48 12.97 0.04 11.28 0.02 10.60 0.02 10.17 0.02  9.68 0.13  9.46 0.13 0.7720        
100  16 10 12.20 -39 21 18.2  -1.36 3.78 -21.30  2.27  -9.95 0.14 -23.25 0.08 6.33 0.07 12.70 11.23 0.02  9.85 0.02  9.17 0.02  8.95 0.02             8.72 0.13 0.6102        
101  16 10 13.05 -38 46 16.7 -13.30 0.49 -21.06  2.56 -17.62 0.55 -26.12 0.36 6.90 0.25 18.28            15.60 0.09 14.87 0.09 13.81 0.06 12.57 0.13 11.69 0.14 0.5655        
102  16 10 13.87 -37 59 59.1                           -8.71 0.24 -22.73 0.14 5.98 0.12 15.98 14.40 0.03 12.23 0.02 11.56 0.02 11.25 0.02 10.84 0.13 10.77 0.13 0.6255        
103  16 10 16.42 -39  8  5.4 -11.68 0.87 -25.35  0.90 -16.81 0.07 -28.34 0.04 7.20 0.03 13.07 11.73 0.02 10.72 0.02 10.04 0.03  9.88 0.02  9.72 0.13  9.70 0.13 0.4042        
104  16 10 18.57 -38 36 12.9  -3.93 2.09 -21.79  0.01  -9.48 0.21 -25.21 0.13 6.30 0.09 16.25 14.64 0.04 12.65 0.02 12.09 0.03 11.76 0.02 11.26 0.13 11.08 0.13 0.6083        
105  16 10 19.84 -38 36  6.7  -4.86 0.46 -21.77  0.24  -9.40 0.30 -25.56 0.18 6.31 0.14 17.16 15.47 0.05 13.28 0.04            12.32 0.04 11.72 0.13 11.47 0.14 0.5988        
106  16 10 29.55 -39 22 14.7  -6.94 2.16 -21.96  1.76  -8.95 0.16 -24.32 0.10 6.13 0.08 15.35 13.83 0.03 11.94 0.02 11.26 0.02 10.91 0.02 10.41 0.13 10.23 0.13 0.7350        
107  16 10 30.61 -38 31 52.0 -14.09 0.32 -30.27  0.55 -20.22 0.30 -32.95 0.18 8.13 0.13 16.77 15.16 0.04 13.27 0.03 12.70 0.04 12.38 0.03 11.96 0.13 11.89 0.13 0.4768 con.   
108  16 10 33.22 -38 30 23.7  -8.43 2.73 -20.20  0.32                                         12.29 0.02 10.76 0.02 10.08 0.03  9.83 0.02  9.54 0.13  9.51 0.13 0.6107        
109  16 10 41.91 -38 23  4.9  -5.78 0.04 -33.38  1.25 -12.67 0.12 -37.67 0.07 7.21 0.06 14.02 12.66 0.02 10.95 0.02 10.29 0.02 10.06 0.02  9.80 0.13  9.74 0.13 0.5042 con.   
110  16 10 51.58 -38 53 14.0  -4.52 0.51 -18.38  1.10  -9.08 0.09 -23.36 0.06 6.14 0.05 12.79 11.53 0.02 10.55 0.02  9.87 0.03  9.59 0.02  9.03 0.13  8.74 0.13 0.7537        
111  16 10 58.99 -39 14 51.7 -10.13 0.69 -23.16  0.86 -16.54 0.18 -26.18 0.10 6.72 0.08 15.32 13.91 0.03 12.15 0.02 11.52 0.03 11.27 0.02 10.93 0.13 10.91 0.13 0.4239        
112  16 11 12.86 -39  5 13.3                          -10.40 0.11 -23.86 0.06 6.15 0.05 11.78 10.48 0.02  9.99 0.05  9.31 0.04  8.87 0.07             8.52 0.16 0.7952        
113  16 11 18.47 -39  2 58.4   0.63 0.47  -0.60  0.30  -4.92 0.81  -4.74 0.43           19.02                       14.00 0.06 13.60 0.06 13.16 0.13 13.12 0.13 0.1025 rm.    
114  16 11 31.92 -38 11 10.2  -0.11 1.03  -2.89  1.45  -5.56 0.19  -6.35 0.11           12.94 11.56 0.03 11.05 0.03 10.37 0.03 10.21 0.02 10.14 0.13 10.19 0.13 0.0100 rm.    
115  16 11 38.01 -38 41 35.8  -9.46 0.47 -21.59  0.06 -14.91 0.07 -26.02 0.04 7.18 0.03 13.46 12.21 0.02 10.91 0.02 10.23 0.02 10.04 0.02  9.84 0.13  9.83 0.13 0.4222        
116  16 11 44.85 -38 32 44.7  -2.63 0.48 -20.23  0.68  -9.54 0.25 -22.12 0.16 5.92 0.16 16.34 14.74 0.03 12.44 0.02 11.81 0.03 11.47 0.02 11.05 0.13 10.94 0.13 0.5828        
117  16 11 51.16 -38 51  5.0  -9.09 1.59 -19.91  1.27 -13.96 0.27 -20.14 0.15 5.37 0.11 16.56 15.03 0.05 13.20 0.03 12.52 0.03 12.23 0.02 11.91 0.13 11.82 0.13 0.4312        
118  16 11 53.34 -39  2 16.1 -12.23 1.21 -23.75  0.66 -17.15 0.10 -27.32 0.06 7.98 0.04 12.56 11.41 0.03 10.29 0.02  9.63 0.02  9.43 0.02  9.32 0.13  9.35 0.13 0.4297 con.   
119  16 11 59.79 -38 23 38.5  -4.31 0.14 -21.39  0.33  -9.11 0.21 -22.66 0.11 6.08 0.13 15.80 14.20 0.03 12.19 0.02 11.51 0.03 11.20 0.02 10.66 0.13 10.44 0.13 0.6843        
120  16 12  1.40 -38 40 27.8                                                            11.26 10.27 0.04  9.07 0.03  8.43 0.05  8.18 0.02                       0.6382        
121  16 12  7.61 -38 13 24.5  -3.93 0.09 -18.38  0.44  -9.01 0.15 -21.81 0.09 6.05 0.09 14.19 12.70 0.03 10.93 0.02 10.27 0.02  9.99 0.02  9.71 0.13  9.69 0.13 0.4767        
122  16 12 10.45 -39  9  4.2  -9.98 0.28 -18.02  0.44                                   17.86 16.28 0.07 13.85 0.03 13.18 0.02 12.79 0.03 12.32 0.13 12.18 0.15 0.5948        
123  16 12 25.62 -38 17 43.0  -4.85 1.07 -19.14  1.88  -9.60 0.25 -22.69 0.14 6.29 0.12 16.91 15.28 0.05 13.10 0.02 12.54 0.03 12.19 0.03 11.76 0.13 11.68 0.13 0.5403        
124  16 12 43.75 -38 15  3.2  -8.91 2.76 -17.30  0.74  -8.56 0.09 -22.39 0.05 6.26 0.05 12.40 11.27 0.02 10.27 0.02  9.59 0.02  9.43 0.02             8.43 0.13 0.5068        
125  16 13  2.41 -40  4 33.2                                                            11.86 10.69 0.02  9.59 0.02  8.91 0.07  8.72 0.02                       0.5923        
126  16 13 12.68 -38  3 51.5  -8.44 2.75 -23.82  2.31 -15.29 0.09 -25.89 0.05 6.62 0.04 11.59 10.60 0.03  9.68 0.03  9.03 0.02  8.88 0.02             8.76 0.13 0.4635        
127  16 14 26.37 -38  8  0.1  -9.53 1.35 -20.63  1.50                                   12.07             9.95 0.02  9.31 0.02  9.12 0.02  9.04 0.13  9.00 0.13 0.5157        
128  16 23 29.55 -39 58  1.0  -2.31 3.06 -23.81  1.57 -11.51 0.21 -26.50 0.16 6.61 0.09 10.75 10.02 0.05  9.48 0.02  9.09 0.02  8.98 0.02  9.04 0.13  8.91 0.13 0.4587        
E-1  15 31 21.90 -33 29 39.9                          -20.46 0.08 -29.71 0.06 7.34 0.05 10.60 10.00 0.05  9.39 0.02  8.94 0.07  8.79 0.02                       0.4653        
E-2  15 34 23.11 -33  0  9.2                          -20.38 0.09 -27.66 0.06 7.84 0.06 12.14             9.97 0.02  9.30 0.02  9.13 0.02                       0.4767        
E-3  15 37  3.17 -33 19 27.3                                                                  14.29 0.03 12.41 0.02 11.84 0.02 11.55 0.02                       0.5926        
E-4  15 37 35.05 -34  2 40.7                                                                  14.75 0.03 13.13 0.02 12.45 0.03 12.22 0.03                       0.5271        
E-5  15 41 10.51 -34 54 46.7                          -21.36 0.12 -25.39 0.08 7.36 0.06 14.30 12.90 0.02 11.49 0.02 10.82 0.02 10.57 0.02                       0.4532        
E-6  15 44  3.74 -33 11 11.6                          -17.29 0.10 -23.95 0.06 7.36 0.08 10.74                                                                   0.5285        
E-7  15 46 42.97 -34 30 11.9                                                                  12.84 0.02 10.83 0.02 10.15 0.02  9.78 0.02                       0.8515        
E-8  15 46 44.71 -34 30 36.0                          -14.03 0.10 -23.36 0.07 6.41 0.06 11.68 10.24 0.02  9.54 0.02  8.86 0.02  8.43 0.02                       0.8220        
E-9  15 46 45.04 -34 59 47.8                          -18.73 0.07 -23.51 0.05 6.94 0.03 13.08 11.89 0.02 10.78 0.02 10.11 0.02  9.91 0.02                       0.5063        
E-10 15 47  8.40 -35 40 20.1                          -16.68 0.07 -27.46 0.05 7.37 0.03 11.94 10.99 0.03 10.10 0.02  9.48 0.03  9.33 0.02                       0.5143        
E-11 15 47 50.61 -35 28 35.8                          -14.26 0.10 -23.16 0.06 6.41 0.05 12.73 11.45 0.02 10.27 0.02  9.59 0.03  9.21 0.02                       0.7897        
E-12 15 47 56.93 -35 14 35.1                          -14.20 0.11 -22.26 0.07 6.38 0.05 10.94  9.74 0.03  9.39 0.02  8.71 0.03  8.30 0.02                       0.7507        
E-13 15 48  5.22 -35 15 53.3                                                                   8.69 0.03  8.12 0.02  7.44 0.03  7.01 0.01                       0.8332        
E-14 15 48  8.92 -34 52 53.7                          -18.09 0.13 -27.84 0.08 7.52 0.06 12.84 11.47 0.03 10.17 0.02  9.49 0.02  9.31 0.02                       0.5837        
E-15 15 48 42.51 -35 20  7.1                                                                              9.88 0.02  9.20 0.03  8.94 0.02                       0.8204        
E-16 15 48 54.10 -35 13 19.2                          -20.33 0.08 -31.01 0.05 8.04 0.04 12.16            10.15 0.02  9.47 0.03  9.31 0.02                       0.4873        
E-17 15 49 12.09 -35 39  5.4                          -14.26 0.10 -23.60 0.07 6.59 0.05  9.84             8.06 0.02  7.38 0.03  6.89 0.02                       0.8064        
E-18 15 49 30.72 -35 49 51.8                          -12.77 0.11 -23.37 0.08 6.27 0.05 13.88 12.50 0.02 10.96 0.02 10.28 0.03 10.02 0.02                       0.7477        
E-19 15 51 46.94 -35 56 44.5                          -12.42 0.09 -24.16 0.06 6.46 0.05 10.59  9.56 0.03  8.99 0.02  8.31 0.02  8.11 0.02                       0.7302        
E-20 15 57 23.99 -42 40  4.9                          -11.26 0.08 -23.20 0.05 6.23 0.03 11.26 10.14 0.02  9.68 0.02  9.00 0.02  8.65 0.02                       0.8228        
E-21 15 57 30.34 -42 10 32.0                           -9.90 1.16   2.97 0.41           16.46 12.49 0.02 10.95 0.02 10.29 0.02  9.98 0.02                       0.1242        
E-22 15 58  7.32 -41 51 48.0                                                                  10.90 0.02  9.98 0.02  9.30 0.02  8.94 0.02                       0.8553 rm.    
E-23 15 59 25.21 -42 35  7.0                          -17.83 0.20 -26.40 0.15 6.79 0.10 16.52 14.97 0.04 13.17 0.03 12.58 0.03 12.26 0.03                       0.5106        
E-24 15 59 28.37 -40 21 51.6                          -10.05 0.14 -21.85 0.09 6.29 0.07 11.02                                                                   0.7227        
E-25 16  0  0.59 -42 21 57.2                          -11.84 0.14 -23.71 0.10 6.20 0.08 14.98 13.36 0.03 11.63 0.02 10.98 0.02 10.65 0.02                       0.7567        
E-26 16  0  2.34 -42 22 15.0                          -12.43 0.17 -23.53 0.10 6.09 0.08 13.63 12.12 0.03 11.02 0.02 10.34 0.02  9.97 0.02                       0.7646        
E-27 16  1 49.41 -40 26 18.8                          -18.15 1.01 -27.24 0.31 7.87 0.29 14.54                                                                   0.5224        
E-28 16  1 59.16 -36 12 56.0                          -18.19 0.08 -28.46 0.05 7.34 0.04 11.59 10.62 0.03  9.61 0.02  8.97 0.03  8.85 0.02                       0.5028        
E-29 16  3  5.48 -40 18 25.8                          -10.09 0.08 -22.54 0.05 6.34 0.04 11.62 10.51 0.03  9.49 0.02  8.81 0.02  8.41 0.02                       0.8350        
E-30 16  3 29.37 -41 40  2.2                                                                   9.24 0.03  9.95 0.02  9.27 0.03  8.69 0.02                       0.8181        
E-31 16  3 48.04 -41 40 44.3                          -11.00 0.19 -24.14 0.13 6.44 0.11 16.12 14.58 0.04 12.43 0.02 11.88 0.03 11.51 0.02                       0.7268        
E-32 16  3 52.48 -39 39  1.7                                                                   9.96 0.04  8.95 0.02  8.36 0.03  8.23 0.02                       0.6111        
E-33 16  3 59.59 -42 13 56.9                          -15.37 0.33 -20.30 0.21 6.08 0.15 17.58 15.87 0.06 13.74 0.03 13.12 0.03 12.74 0.04                       0.5038        
E-34 16  5 44.98 -39  6  7.0                          -17.54 0.11 -28.60 0.07 7.48 0.05 10.19  9.70 0.03  8.95 0.03  8.52 0.05  8.37 0.02                       0.5348        
E-35 16  8 30.69 -38 28 27.2                           -9.74 0.08 -25.24 0.05 6.41 0.04 10.67  9.85 0.04  8.98 0.02  8.39 0.04  8.22 0.03                       0.6205        
E-36 16  8 32.66 -39 34  9.8                            1.63 0.52  -2.71 0.28           18.49                                                                   0.0065 rm.    
E-37 16  8 54.28 -39 46  5.0                           -9.84 0.11 -24.22 0.08 6.17 0.05 13.80 12.23 0.03 10.78 0.02 10.10 0.02  9.89 0.02                       0.7297        
E-38 16  8 54.67 -39 37 43.5                           -9.53 0.06 -22.64 0.04 6.32 0.03 12.42            10.28 0.02  9.60 0.02  9.41 0.02                       0.6879        
E-39 16  8 55.72 -38 26 33.5                          -16.84 0.17 -27.55 0.11 6.95 0.09 16.31                                                                   0.5913        
E-40 16  9 12.25 -41 40 25.4                          -10.08 0.06 -27.51 0.04 6.34 0.03 13.03            10.70 0.03 10.02 0.02  9.71 0.02                       0.7188        
E-41 16 10  4.78 -40 16 12.8                                                                  10.11 0.04  9.33 0.02  8.80 0.06  8.62 0.02                       0.6381        
E-42 16 13 44.08 -37 36 46.6                          -13.39 0.18 -23.35 0.10 6.25 0.09 15.96 14.38 0.03 12.76 0.10 12.08 0.04 11.60 0.02                       0.7083        
E-43 16 13 57.83 -39 13 44.9                           -5.88 0.13  -3.10 0.08           13.18 11.92 0.03 11.45 0.02 10.77 0.02 10.68 0.02                       0.0000 rm.    
E-44 16 15 56.62 -39 47 16.8                                                                             10.05 0.02  9.40 0.02  9.19 0.02                       0.6404        
E-45 16 21 12.18 -40 30 21.0                          -11.11 0.11 -28.74 0.06 6.85 0.06 10.21             8.97 0.02  8.57 0.02  8.46 0.02                       0.5687        


==> anc/datafile9.txt <==
Title: A Random Forest Approach to Identifying Young Stellar Object Candidates in the Lupus Star-Forming Region
Authors: Melton, E.
Table: Astrometry information for the candidates identified by the highest ranked Random Forest classifier with a probability threshold of 0.4180
================================================================================
Byte-by-byte Description of file: datafile9.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label         Explanations
--------------------------------------------------------------------------------
   1-  2 I2     --       Candidate-ID  The ID of the candidate member
   4-  5 I2     h        RAh           Right Ascension 2000 (hours)
   7-  8 I2     min      RAm           Right Ascension 2000 (minutes)
  10- 14 F5.2   s        RAs           Right Ascension 2000 (seconds)
  16- 18 I3     deg      DEd           Declination 2000 (degree and sign)
  20- 21 I2     arcmin   DEm           Declination 2000 (minutes)
  23- 27 F5.2   arcsec   DEs           Declination 2000 (seconds)
  29- 33 F5.1   mas/yr   pmRA-(IRAC)   Proper motion in the right ascension measured with IRAC
  35- 37 F3.1   mas/yr e_pmRA-(IRAC)   Error in the measured proper motion in the right ascension measured with IRAC
  39- 43 F5.1   mas/yr   pmDE-(IRAC)   Proper motion in the declination measured with IRAC
  45- 48 F4.1   mas/yr e_pmDE-(IRAC)   Error in the measured proper motion in the declination measured with IRAC
  50- 55 F6.2   mas/yr   pmRA-(Gaia)   Proper motion in the right ascension measured with Gaia
  57- 60 F4.2   mas/yr e_pmRA-(Gaia)   Error in the measured proper motion in the right ascension measured with Gaia
  62- 67 F6.2   mas/yr   pmDE-(Gaia)   Proper motion in the declination measured with Gaia
  69- 72 F4.2   mas/yr e_pmDE-(Gaia)   Error in the measured proper motion in the declination measured with Gaia
  74- 77 F4.2   mas      plx           Parallax measurement from Gaia
  79- 82 F4.2   mas    e_plx           Error in the measured parallax from Gaia
  84-106 A23    --       SIMBAD-NAME   SIMBAD Name for candidates that have been examined by other studies
--------------------------------------------------------------------------------
 1 15 39 14.91 -33 28 47.37 -46.4 3.5 -55.1  4.2 -48.64 0.23 -54.56 0.16 4.89 0.22                         
 2 15 39 21.79 -34  0 19.67                      -17.17 0.49 -19.97 0.37 6.63 0.38 2MASS J15392180-3400195 
 3 15 59  4.58 -42 10 58.60                      -10.56 0.30 -24.31 0.22 6.15 0.17 2MASS J15590456-4210583 
 4 15 59 44.11 -42 11 55.97  -6.4 2.6 -18.7  4.5  -9.02 0.17 -22.25 0.13 6.07 0.10                         
 5 16  0 41.04 -41 24 46.15 -11.2 1.3 -21.7  2.1 -15.12 0.18 -27.66 0.12 7.13 0.09                         
 6 16  1 42.84 -41 27 28.51 -23.7 4.3 -53.6  4.7 -27.33 1.08 -56.69 0.63 5.23 0.44                         
 7 16  6 58.71 -39  4  5.26                      -11.69 0.26 -23.39 0.16 6.38 0.13 2MASS J16065870-3904051 
 8 16  8 17.40 -39  1  6.29  -5.0 0.8 -19.5  1.0  -9.50 0.15 -22.90 0.10 6.36 0.08 2MASS J16081739-3901062 
 9 16  9  8.47 -39  2 13.84 -36.3 1.5 -55.2  1.3 -39.81 0.08 -60.52 0.05 4.37 0.04 2MASS J16090849-3902133 
10 16 10 10.19 -38 52 23.23  -4.2 0.4 -20.0  0.2  -8.79 0.87 -23.42 0.50 5.41 0.40                         
11 16 17 18.10 -36 46 30.84  -6.3 4.9 -17.6  2.7  -9.03 0.36 -23.32 0.20 5.96 0.18 2MASS J16171811-3646306 
12 16 17 24.86 -36 57 40.78  -2.0 4.6 -26.6  2.8  -9.21 0.14 -25.68 0.08 6.76 0.07 2MASS J16172485-3657405 
13 16 17 26.59 -37 15 58.93 -13.0 0.8 -28.2  3.1 -18.27 0.38 -31.33 0.23 8.11 0.17                         
14 16 17 55.59 -37 38 21.82 -11.9 3.6 -25.3  4.8 -16.98 0.25 -29.79 0.14 7.18 0.12                         
15 16 18 23.22 -37 30 38.72  -5.4 5.4 -19.8  5.4 -10.30 0.31 -25.27 0.17 6.12 0.15                         
16 16 19 26.82 -36 51 23.97 -13.2 6.9 -33.2  5.0 -20.18 0.33 -34.04 0.24 8.91 0.19 2MASS J16192684-3651235 
17 16 19 54.81 -37 40 24.70 -18.9 6.7 -29.4  5.1 -22.56 0.09 -31.68 0.07 4.55 0.05                         
18 16 20 34.28 -37 40 24.98 -11.1 5.0 -18.7  6.1 -19.56 0.60 -26.24 0.50 7.03 0.29                         
19 16 21 33.80 -41  8 37.31 -10.8 5.6 -15.5  4.7 -14.95 0.90 -21.42 0.50 5.20 0.44                         
20 16 21 35.75 -41  2 45.29  -5.1 4.0 -14.1  8.7 -15.74 0.68 -21.42 0.37 6.09 0.33                         
21 16 21 39.85 -37  0 58.95 -18.2 5.6 -31.4  2.7 -19.05 0.20 -33.63 0.15 9.12 0.11                         
22 16 22 31.09 -41  5 27.43 -12.4 6.0 -19.5  8.6 -14.66 0.26 -21.27 0.16 5.99 0.15                         
23 16 23 51.26 -39 59 21.23  -4.9 3.5 -21.0  4.5  -9.67 0.13 -23.72 0.09 6.66 0.05                         
24 16 24 24.86 -39 48 18.77  -4.5 2.9 -18.0  5.8 -13.09 0.22 -20.77 0.16 5.32 0.10                         
25 16 25 58.03 -40  2 23.45 -14.5 4.8 -50.8  5.9 -17.15 0.14 -55.51 0.11 9.24 0.08                         
26 16 26 10.83 -40  5 18.63 -42.8 5.2 -57.9 11.7 -49.81 0.82 -59.43 0.54 5.06 0.41                         
27 16 26 54.38 -40  1 52.38 -10.5 4.3 -17.3  4.1 -14.87 0.23 -21.88 0.18 6.20 0.13                         

